Planar master integrals for the two-loop light-fermion electroweak corrections to Higgs plus jet production

We present the analytic calculation of the planar master integrals which contribute to compute the two-loop light-fermion electroweak corrections to the production of a Higgs boson in association with a jet in gluon-gluon fusion. The complete dependence on the electroweak-boson mass is retained. The master integrals are evaluated by means of the differential equations method and the analytic results are expressed in terms of multiple polylogarithms up to weight four.

==> anc/CanonicalBasisHgggNote.txt <==
(*Planar master integrals for the two-loop light-fermion electroweak corrections to Higgs plus jet production

Authors: Matteo Becchetti, Roberto Bonciani, Valerio Casconi, Vittorio Del Duca, Francesco Moriello

This file contains the canonical basis for the vector of 48 Master Integrals of our process.

mB^2 is the squared of the mass of the electroweak boson (W or Z), p4^2 is the squared momentum of the Higgs boson, s and t are the Mandelstam invariants, e is the dimensional parameter.*)


{e^2*p4^2*T[1], e^2*t*T[2], e^2*(mB^2 - p4^2)*T[3] + 2*e^2*mB^2*T[4], e^2*p4^2*T[4], e^2*(-mB^2 + t)*T[5] - 2*e^2*mB^2*T[6], e^2*t*T[6], e^2*s*T[7], (-1 + e)*e^2*T[8], e^2*(-mB^2 + s)*T[9] + e^2*(-2*mB^2 + s)*T[10], e^2*s*T[10], e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*T[11], e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*t*T[12], (e^2*(mB^2 - p4^2)*Sqrt[4*mB^2 - p4^2]*T[3])/(4*Sqrt[p4^2]) + (e^2*(mB^2 - p4^2)*Sqrt[4*mB^2 - p4^2]*T[4])/(2*Sqrt[p4^2]) - ((-1 + e)*e^2*Sqrt[4*mB^2 - p4^2]*T[8])/(2*Sqrt[p4^2]) + e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*T[13], e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*T[14], e^3*(-p4^2 + s)*T[15], ((-1 + e)*e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*T[8])/(2*p4^2 - 4*s) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s)*T[9])/(2*(2*p4^2 - 4*s)) - (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2 - s)*s*T[10])/(2*(p4^2*s - 2*s^2)) - (3*e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s)*T[15])/(2*p4^2 - 4*s) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 - p4^2*s + s^2)*T[16])/(-p4^2 + 2*s), e^3*(-p4^2 + t)*T[17], ((-1 + e)*e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*j[Hggg127, 0, 2, 1, 0, 0, 1, 0, 0, 0])/(2*p4^2 - 4*t) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + t)*T[5])/(2*(2*p4^2 - 4*t)) - (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2 - t)*t*T[6])/(2*(p4^2*t - 2*t^2)) - (3*e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t)*T[17])/(2*p4^2 - 4*t) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 - p4^2*t + t^2)*T[18])/(-p4^2 + 2*t), e^3*(-p4^2 + t)*T[19], (e^2*(p4^2 - t)*t*T[2])/(2*mB^2 + p4^2 - t) - (2*e^2*mB^2*(mB^2 - p4^2)*T[3])/(-2*mB^2 - p4^2 + t) - (2*e^2*mB^2*(2*mB^2 + p4^2)*T[4])/(-2*mB^2 - p4^2 + t) + (e^3*(p4^2 - t)*(-4*mB^2 + p4^2 - t)*T[19])/(2*mB^2 + p4^2 - t) + (e^2*mB^2*(-p4^2 + t)*(mB^2 - p4^2 + t)*T[20])/(-2*mB^2 - p4^2 + t), e^3*(-p4^2 + s)*T[21], (-2*e^2*mB^2*(mB^2 - p4^2)*T[3])/(-2*mB^2 - p4^2 + s) - (2*e^2*mB^2*(2*mB^2 + p4^2)*T[4])/(-2*mB^2 - p4^2 + s) + (2*e^2*mB^2*s*T[7])/(-2*mB^2 - p4^2 + s) + (e^3*(p4^2 - s)*(-4*mB^2 + p4^2 - s)*T[21])/(2*mB^2 + p4^2 - s) + (e^2*mB^2*(-p4^2 + s)*(mB^2 - p4^2 + s)*T[22])/(-2*mB^2 - p4^2 + s), e^2*p4^4*T[11] - e^2*mB^2*p4^2*T[13] + e^2*(-1 + 2*e)*mB^2*p4^2*T[23], e^4*(-p4^2 + t)*T[24], e^3*s*t*T[25], e^4*(-p4^2 + s)*T[26], e^4*(-p4^2 + t)*T[27], e^3*mB^2*(-p4^2 + t)*T[28], ((-1 + e)*e^2*j[Hggg127, 0, 1, 0, 0, 1, 0, 2, 0, 0])/2 - ((-1 + e)*e^2*p4^2*j[Hggg127, 0, 2, 1, 0, 0, 1, 0, 0, 0])/(2*p4^2 - 4*t) + (e^2*(-4*mB^2 + p4^2)*t*T[2])/(2*mB^2 + p4^2 - t) - (e^2*(4*mB^4 - 5*mB^2*p4^2 + p4^4)*T[3])/(-2*mB^2 - p4^2 + t) - (e^2*(8*mB^4 + 2*mB^2*p4^2 - p4^4)*T[4])/(-2*mB^2 - p4^2 + t) + (e^2*(mB^2 - t)*t*T[5])/(2*(p4^2 - 2*t)) + (e^2*t*(mB^2 - p4^2 + t)*T[6])/(p4^2 - 2*t) + e^2*p4^2*t*T[12] + e^2*mB^2*p4^2*T[13] - (e^3*(3*p4^4 - 5*p4^2*t + t^2)*T[17])/(p4^2 - 2*t) + (e^2*p4^2*(mB^2*p4^2 + t*(-p4^2 + t))*T[18])/(p4^2 - 2*t) - (2*e^3*(3*p4^2 - 2*t)*(mB^2 - p4^2 + t)*T[19])/(2*mB^2 + p4^2 - t) + (e^2*mB^2*(3*p4^2 - 2*t)*(mB^2 - p4^2 + t)*T[20])/(2*mB^2 + p4^2 - t) + 2*e^4*t*T[27] + (e^3*mB^2*(p4^2 - t)*T[28])/2 + e^2*mB^2*p4^2*t*T[29] + (e^3*p4^2*(p4^2 + t)*T[30])/2, e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t)*T[30], e^4*(-p4^2 + s)*T[31], e^3*s*(-p4^2 + s)*T[32], (2*e^2*p4^2*(-mB^2 + p4^2)*T[3])/(2*mB^2 + p4^2 - s) - (2*e^2*p4^2*s*T[4])/(2*mB^2 + p4^2 - s) + (2*e^2*(4*mB^2 + 3*p4^2 - 2*s)*s*T[7])/(2*mB^2 + p4^2 - s) - (2*(-1 + e)*e^2*p4^2*T[8])/(2*p4^2 - 4*s) + (e^2*p4^2*(mB^2 - s)*T[9])/(2*(p4^2 - 2*s)) + (e^2*p4^2*(mB^2 - s)*T[10])/(p4^2 - 2*s) + 2*e^2*mB^2*p4^2*T[13] + 2*e^2*p4^2*s*T[14] + (e^3*p4^2*(-5*p4^2 + 7*s)*T[15])/(p4^2 - 2*s) + (2*e^2*p4^2*(mB^2*p4^2 + s*(-p4^2 + s))*T[16])/(p4^2 - 2*s) + e^3*(-p4^2 + s)*((-2*p4^2)/(-p4^2 + s) + (6*p4^2)/(-2*mB^2 - p4^2 + s))*T[21] - (2*e^2*mB^2*p4^2*(mB^2 - p4^2 + s)*T[22])/(-2*mB^2 - p4^2 + s) + 2*e^4*(p4^2 + s)*T[31] + e^3*s*(-p4^2 + s)*T[32] + 2*e^2*mB^2*p4^2*s*T[33] + e^3*p4^2*(p4^2 + s)*T[34], e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s)*T[34], e^4*(s + t)*T[35], 2*e^4*(s + t)*T[35] - e^3*(-(s*t) + mB^2*(s + t))*T[36], e^3*(-mB^2 + s)*t*T[37] + e^3*(-(mB^2*t) + s*t)*T[38], e^3*s*t*T[38], e^3*s*(-mB^2 + t)*T[39] + e^3*(-(mB^2*s) + s*t)*T[40], e^3*s*t*T[40], e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*t*T[41], e^4*(-p4^2 + s)*t*T[42], -(e^4*t*T[35]) + e^4*p4^2*t*T[42] + e^4*t*T[43], (2*e^2*Sqrt[p4^2]*(mB^2 - 3*p4^2)*Sqrt[4*mB^2 - p4^2]*t*T[2])/(3*(2*p4^2 - 4*s)*(2*mB^2 + p4^2 - t)) - (e^2*Sqrt[p4^2]*(mB^2 - p4^2)*Sqrt[4*mB^2 - p4^2]*(10*mB^2 - 3*(3*p4^2 + t))*T[3])/(6*(2*p4^2 - 4*s)*(2*mB^2 + p4^2 - t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-10*mB^4 + 3*p4^2*(p4^2 + t) + mB^2*(p4^2 + 3*t))*T[4])/(3*(2*p4^2 - 4*s)*(2*mB^2 + p4^2 - t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(3*p4^2 - 2*t)*(-mB^2 + t)*T[5])/(4*(2*p4^2 - 4*s)*(p4^2 - 2*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-3*mB^2*p4^2 + 2*mB^2*t + 2*p4^2*t)*T[6])/(2*(2*p4^2 - 4*s)*(p4^2 - 2*t)) + ((-1 + e)*e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(11*p4^2 - 16*t)*T[8])/(3*(2*p4^2 - 4*s)*(p4^2 - 2*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s)*T[9])/(4*(2*p4^2 - 4*s)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*T[10])/(4*(p4^2*s - 2*s^2)) - (e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*t*T[12])/(p4^2 - 2*s) - (e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*T[13])/(p4^2 - 2*s) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s)*T[15])/(2*p4^2 - 4*s) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(2*p4^4 - 2*p4^2*t - t^2)*T[17])/((p4^2 - 2*s)*(p4^2 - 2*t)) - (e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 + t*(-p4^2 + t))*T[18])/((p4^2 - 2*s)*(p4^2 - 2*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*(3*p4^2 - t) + 2*p4^2*(-p4^2 + t))*T[19])/((p4^2 - 2*s)*(2*mB^2 + p4^2 - t)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(7*p4^2 - t)*(mB^2 - p4^2 + t)*T[20])/(6*(p4^2 - 2*s)*(2*mB^2 + p4^2 - t)) + (e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 - s)*T[26])/(p4^2 - 2*s) - (e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 + t)*T[27])/(p4^2 - 2*s) - (e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*t*T[29])/(p4^2 - 2*s) - (e^3*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(p4^2 + t)*T[30])/(2*(p4^2 - 2*s)) - (e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(3*s + t)*T[35])/(2*(-p4^2 + 2*s)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-(mB^2*s) - mB^2*t + s*t)*T[36])/(2*(2*p4^2 - 4*s)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s)*t*T[37])/(3*(2*p4^2 - 4*s)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2 - 3*s)*s*t*T[38])/(6*(p4^2*s - 2*s^2)) + e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s)*(-(-p4^2 + s)^(-1) + 3/(-p4^2 + 2*s))*t*T[42] + (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*t*T[43])/(2*p4^2 - 4*s) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 - p4^2*s + s^2)*t*T[44])/(-p4^2 + 2*s), e^4*s*(-p4^2 + t)*T[45], -(e^4*s*T[35]) + e^4*p4^2*s*T[45] + e^4*s*T[46], -(e^2*Sqrt[p4^2]*(mB^2 - p4^2)*Sqrt[4*mB^2 - p4^2]*(10*mB^2 - 3*(3*p4^2 + s))*T[3])/(6*(2*mB^2 + p4^2 - s)*(2*p4^2 - 4*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-10*mB^4 + 3*p4^2*(p4^2 + s) + mB^2*(p4^2 + 3*s))*T[4])/(3*(2*mB^2 + p4^2 - s)*(2*p4^2 - 4*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + t)*T[5])/(4*(2*p4^2 - 4*t)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*t*T[6])/(4*(p4^2*t - 2*t^2)) + (2*e^2*Sqrt[p4^2]*(mB^2 - 3*p4^2)*Sqrt[4*mB^2 - p4^2]*s*T[7])/(3*(2*mB^2 + p4^2 - s)*(2*p4^2 - 4*t)) + ((-1 + e)*e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(11*p4^2 - 16*s)*T[8])/(3*(p4^2 - 2*s)*(2*p4^2 - 4*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(3*p4^2 - 2*s)*(-mB^2 + s)*T[9])/(4*(p4^2 - 2*s)*(2*p4^2 - 4*t)) + (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-3*mB^2*p4^2 + 2*mB^2*s + 2*p4^2*s)*T[10])/(2*(p4^2 - 2*s)*(2*p4^2 - 4*t)) - (2*e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*T[13])/(2*p4^2 - 4*t) - (2*e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*s*T[14])/(2*p4^2 - 4*t) + (2*e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(2*p4^4 - 2*p4^2*s - s^2)*T[15])/((p4^2 - 2*s)*(2*p4^2 - 4*t)) - (2*e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 + s*(-p4^2 + s))*T[16])/((p4^2 - 2*s)*(2*p4^2 - 4*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t)*T[17])/(2*p4^2 - 4*t) + (2*e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*(3*p4^2 - s) + 2*p4^2*(-p4^2 + s))*T[21])/((2*mB^2 + p4^2 - s)*(2*p4^2 - 4*t)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(7*p4^2 - s)*(mB^2 - p4^2 + s)*T[22])/(3*(2*mB^2 + p4^2 - s)*(2*p4^2 - 4*t)) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t)*T[24])/(2*p4^2 - 4*t) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 + s)*T[31])/(2*p4^2 - 4*t) - (2*e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*s*T[33])/(2*p4^2 - 4*t) - (e^3*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(p4^2 + s)*T[34])/(2*p4^2 - 4*t) - (e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(s + 3*t)*T[35])/(2*(-p4^2 + 2*t)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-(mB^2*s) - mB^2*t + s*t)*T[36])/(2*(2*p4^2 - 4*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(-mB^2 + t)*T[39])/(3*(2*p4^2 - 4*t)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(mB^2 - 3*t)*t*T[40])/(6*(p4^2*t - 2*t^2)) + e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(-p4^2 + t)*(-(-p4^2 + t)^(-1) + 3/(-p4^2 + 2*t))*T[45] + (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*T[46])/(2*p4^2 - 4*t) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(mB^2*p4^2 - p4^2*t + t^2)*T[47])/(-p4^2 + 2*t), e^2*g50m2[s, t]*T[2] + e^2*g50m4[s, t]*T[3] + e^2*g50m5[s, t]*T[4] + e^2*g50m6[s, t]*T[5] + e^2*g50m7[s, t]*T[6] - (e^2*Sqrt[p4^2]*(mB^2 - 3*p4^2)*Sqrt[4*mB^2 - p4^2]*s*T[7])/(3*(-2*mB^2 - p4^2 + s)*(p4^2 - 2*t)) + (-1 + e)*e^2*g50m10[s, t, p4^2]*T[8] + e^2*((Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s))/(4*(2*p4^2 - 4*t)) + (Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s)*(3*p4^2 - 2*t))/(4*(2*p4^2 - 4*s)*(p4^2 - 2*t)))*T[9] - (e^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2*s + mB^2*(-2*p4^2 + s + t))*T[10])/(2*(-p4^2 + 2*s)*(p4^2 - 2*t)) - (2*e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*t*T[12])/(2*p4^2 - 4*s) + (2*e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s + t)*T[13])/((p4^2 - 2*s)*(p4^2 - 2*t)) - (2*e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*s*T[14])/(2*p4^2 - 4*t) + e^3*((Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s))/(2*p4^2 - 4*t) + (Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(2*p4^4 - s*t + p4^2*(-3*s + t)))/((p4^2 - 2*s)*(p4^2 - 2*t)))*T[15] - (e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 + s*(-p4^2 + s))*T[16])/((p4^2 - 2*s)*(p4^2 - 2*t)) + e^3*((Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t))/(2*p4^2 - 4*s) + (Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2*(2*p4^2 + s) - (3*p4^2 + s)*t))/((p4^2 - 2*s)*(p4^2 - 2*t)))*T[17] - (e^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 + t*(-p4^2 + t))*T[18])/((p4^2 - 2*s)*(p4^2 - 2*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*(3*p4^2 - t) + 2*p4^2*(-p4^2 + t))*T[19])/((p4^2 - 2*s)*(2*mB^2 + p4^2 - t)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(7*p4^2 - t)*(mB^2 - p4^2 + t)*T[20])/(6*(p4^2 - 2*s)*(2*mB^2 + p4^2 - t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*(3*p4^2 - s) + 2*p4^2*(-p4^2 + s))*T[21])/((2*mB^2 + p4^2 - s)*(p4^2 - 2*t)) - (e^2*mB^2*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(7*p4^2 - s)*(mB^2 - p4^2 + s)*T[22])/(6*(2*mB^2 + p4^2 - s)*(p4^2 - 2*t)) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + t)*T[24])/(2*p4^2 - 4*t) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-p4^2 + s)*T[26])/(2*p4^2 - 4*s) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 + t)*T[27])/(2*p4^2 - 4*s) + e^3*mB^2*(-p4^2 + t)*T[28] - (2*e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*t*T[29])/(2*p4^2 - 4*s) - (e^3*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(p4^2 + t)*T[30])/(2*p4^2 - 4*s) - (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 + s)*T[31])/(2*p4^2 - 4*t) + e^3*s*(-p4^2 + s)*T[32] - (2*e^2*mB^2*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*s*T[33])/(2*p4^2 - 4*t) - (e^3*(p4^2)^(3/2)*Sqrt[4*mB^2 - p4^2]*(p4^2 + s)*T[34])/(2*p4^2 - 4*t) + (e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-s^2 - 6*s*t - t^2 + 2*p4^2*(s + t))*T[35])/((p4^2 - 2*s)*(p4^2 - 2*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(p4^2 - s - t)*(-(s*t) + mB^2*(s + t))*T[36])/(2*(p4^2 - 2*s)*(p4^2 - 2*t)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + s)*t*T[37])/(3*(2*p4^2 - 4*s)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(-mB^2 + 3*s)*t*T[38])/(6*(-p4^2 + 2*s)) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(-mB^2 + t)*T[39])/(3*(2*p4^2 - 4*t)) - (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(mB^2 - 3*t)*t*T[40])/(6*(p4^2*t - 2*t^2)) - e^4*Sqrt[p4^2]*(-p4^2 + s)*((-Sqrt[p4^2] + Sqrt[4*mB^2 - p4^2])/(-p4^2 + s) - (3*Sqrt[4*mB^2 - p4^2])/(-p4^2 + 2*s))*t*T[42] + (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*t*T[43])/(2*p4^2 - 4*s) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*(mB^2*p4^2 - p4^2*s + s^2)*t*T[44])/(-p4^2 + 2*s) - e^4*Sqrt[p4^2]*s*(-p4^2 + t)*((-Sqrt[p4^2] + Sqrt[4*mB^2 - p4^2])/(-p4^2 + t) - (3*Sqrt[4*mB^2 - p4^2])/(-p4^2 + 2*t))*T[45] + (2*e^4*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*T[46])/(2*p4^2 - 4*t) + (e^3*Sqrt[p4^2]*Sqrt[4*mB^2 - p4^2]*s*(mB^2*p4^2 - p4^2*t + t^2)*T[47])/(-p4^2 + 2*t) + e^4*p4^2*s*t*T[48]}


==> anc/Solution2/M10W1.txt <==
GPL[-1/4, x]

==> anc/Solution2/M10W2.txt <==
-4*GPL[-1/4, -1/4, x] + GPL[0, -1/4, x]

==> anc/Solution2/M10W3.txt <==
(Pi^2*GPL[-1/4, x])/2 + 16*GPL[-1/4, -1/4, -1/4, x] - 6*GPL[-1/4, 0, -1/4, x] - 4*GPL[0, -1/4, -1/4, x] + GPL[0, 0, -1/4, x]

==> anc/Solution2/M10W4.txt <==
-2*Pi^2*GPL[-1/4, -1/4, x] + (Pi^2*GPL[0, -1/4, x])/2 - 64*GPL[-1/4, -1/4, -1/4, -1/4, x] + 24*GPL[-1/4, -1/4, 0, -1/4, x] + 24*GPL[-1/4, 0, -1/4, -1/4, x] - 6*GPL[-1/4, 0, 0, -1/4, x] + 16*GPL[0, -1/4, -1/4, -1/4, x] - 6*GPL[0, -1/4, 0, -1/4, x] - 4*GPL[0, 0, -1/4, -1/4, x] + GPL[0, 0, 0, -1/4, x] + (GPL[-1/4, x]*PolyGamma[2, 1])/3 - 2*GPL[-1/4, x]*Zeta[3]

==> anc/Solution2/M11W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M11W2.txt <==
(-2*I)*GPL[-1, -1/2, w] + (3*I)*GPL[-1/2, -1/2, w] - I*GPL[-1/2, w]*Log[4] - (2*I)*GPL[-1/2, w]*Log[w]

==> anc/Solution2/M11W3.txt <==
(4*I)*GPL[-1, -1, -1/2, w] - (6*I)*GPL[-1, -1/2, -1/2, w] - (4*I)*GPL[-1/2, -1, -1/2, w] + (7*I)*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1, -1/2, w]*Log[4] - (3*I)*GPL[-1/2, -1/2, w]*Log[4] + (I/2)*GPL[-1/2, w]*Log[4]^2 + (4*I)*GPL[-1, -1/2, w]*Log[w] - (6*I)*GPL[-1/2, -1/2, w]*Log[w] + (2*I)*GPL[-1/2, w]*Log[4]*Log[w] + (2*I)*GPL[-1/2, w]*Log[w]^2

==> anc/Solution2/M11W4.txt <==
(-8*I)*GPL[-1, -1, -1, -1/2, w] + (12*I)*GPL[-1, -1, -1/2, -1/2, w] + (8*I)*GPL[-1, -1/2, -1, -1/2, w] - (14*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (8*I)*GPL[-1/2, -1, -1, -1/2, w] - (12*I)*GPL[-1/2, -1, -1/2, -1/2, w] - (8*I)*GPL[-1/2, -1/2, -1, -1/2, w] + (15*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] - (4*I)*GPL[-1, -1, -1/2, w]*Log[4] + (6*I)*GPL[-1, -1/2, -1/2, w]*Log[4] + (4*I)*GPL[-1/2, -1, -1/2, w]*Log[4] - (7*I)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - I*GPL[-1, -1/2, w]*Log[4]^2 + ((3*I)/2)*GPL[-1/2, -1/2, w]*Log[4]^2 - (I/6)*GPL[-1/2, w]*Log[4]^3 - (8*I)*GPL[-1, -1, -1/2, w]*Log[w] + (12*I)*GPL[-1, -1/2, -1/2, w]*Log[w] + (8*I)*GPL[-1/2, -1, -1/2, w]*Log[w] - (14*I)*GPL[-1/2, -1/2, -1/2, w]*Log[w] - (4*I)*GPL[-1, -1/2, w]*Log[4]*Log[w] + (6*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[w] - I*GPL[-1/2, w]*Log[4]^2*Log[w] - (4*I)*GPL[-1, -1/2, w]*Log[w]^2 + (6*I)*GPL[-1/2, -1/2, w]*Log[w]^2 - (2*I)*GPL[-1/2, w]*Log[4]*Log[w]^2 - ((4*I)/3)*GPL[-1/2, w]*Log[w]^3 + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M12W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M12W2.txt <==
(-2*I)*GPL[-1, -1/2, w] + I*GPL[-1/2, -1/2, w] - I*GPL[-1/2, w]*Log[4] - I*GPL[-1/2, w]*Log[y]

==> anc/Solution2/M12W3.txt <==
(4*I)*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + I*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, w]*Log[4] + (I/2)*GPL[-1/2, w]*Log[4]^2 + (2*I)*GPL[-1, -1/2, w]*Log[y] - I*GPL[-1/2, -1/2, w]*Log[y] + I*GPL[-1/2, w]*Log[4]*Log[y] + (I/2)*GPL[-1/2, w]*Log[y]^2

==> anc/Solution2/M12W4.txt <==
(-8*I)*GPL[-1, -1, -1, -1/2, w] + (4*I)*GPL[-1, -1, -1/2, -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1/2, -1, -1/2, w] + I*GPL[-1/2, -1/2, -1/2, -1/2, w] - (4*I)*GPL[-1, -1, -1/2, w]*Log[4] + (2*I)*GPL[-1, -1/2, -1/2, w]*Log[4] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, -1/2, w]*Log[4] - I*GPL[-1, -1/2, w]*Log[4]^2 + (I/2)*GPL[-1/2, -1/2, w]*Log[4]^2 - (I/6)*GPL[-1/2, w]*Log[4]^3 - (4*I)*GPL[-1, -1, -1/2, w]*Log[y] + (2*I)*GPL[-1, -1/2, -1/2, w]*Log[y] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[y] - I*GPL[-1/2, -1/2, -1/2, w]*Log[y] - (2*I)*GPL[-1, -1/2, w]*Log[4]*Log[y] + I*GPL[-1/2, -1/2, w]*Log[4]*Log[y] - (I/2)*GPL[-1/2, w]*Log[4]^2*Log[y] - I*GPL[-1, -1/2, w]*Log[y]^2 + (I/2)*GPL[-1/2, -1/2, w]*Log[y]^2 - (I/2)*GPL[-1/2, w]*Log[4]*Log[y]^2 - (I/6)*GPL[-1/2, w]*Log[y]^3 + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M13W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M13W2.txt <==
(-2*I)*GPL[-1, -1/2, w] + ((5*I)/2)*GPL[-1/2, -1/2, w] - ((3*I)/2)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M13W3.txt <==
(I/2)*Pi^2*GPL[-1/2, w] + (4*I)*GPL[-1, -1, -1/2, w] - (5*I)*GPL[-1, -1/2, -1/2, w] + (3*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1, -1/2, w] + ((11*I)/2)*GPL[-1/2, -1/2, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, 0, -1/2, w] - (6*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M13W4.txt <==
(-I)*Pi^2*GPL[-1, -1/2, w] + ((5*I)/4)*Pi^2*GPL[-1/2, -1/2, w] - ((3*I)/4)*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/4)*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1, -1, -1, -1/2, w] + (10*I)*GPL[-1, -1, -1/2, -1/2, w] - (6*I)*GPL[-1, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (11*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (9*I)*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9*I)*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, 0, -1/2, w] + (12*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (5*I)*GPL[-1/2, -1, -1/2, -1/2, w] + (3*I)*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1/2, -1, -1/2, w] + ((23*I)/2)*GPL[-1/2, -1/2, -1/2, -1/2, w] - ((21*I)/2)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, -1/2, 0, -1/2, w] - (18*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (18*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (18*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (18*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (18*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (18*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (18*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, 0, -1/2, -1/2, w] - (18*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, 0, 0, -1/2, w] - (12*I)*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M14W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M14W2.txt <==
(-2*I)*GPL[-1, -1/2, w] + I*GPL[-1/2, -1/2, w] - I*GPL[-1/2, w]*Log[4] - I*GPL[-1/2, w]*Log[x]

==> anc/Solution2/M14W3.txt <==
(4*I)*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + I*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, w]*Log[4] + (I/2)*GPL[-1/2, w]*Log[4]^2 + (2*I)*GPL[-1, -1/2, w]*Log[x] - I*GPL[-1/2, -1/2, w]*Log[x] + I*GPL[-1/2, w]*Log[4]*Log[x] + (I/2)*GPL[-1/2, w]*Log[x]^2

==> anc/Solution2/M14W4.txt <==
(-8*I)*GPL[-1, -1, -1, -1/2, w] + (4*I)*GPL[-1, -1, -1/2, -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1/2, -1, -1/2, w] + I*GPL[-1/2, -1/2, -1/2, -1/2, w] - (4*I)*GPL[-1, -1, -1/2, w]*Log[4] + (2*I)*GPL[-1, -1/2, -1/2, w]*Log[4] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, -1/2, w]*Log[4] - I*GPL[-1, -1/2, w]*Log[4]^2 + (I/2)*GPL[-1/2, -1/2, w]*Log[4]^2 - (I/6)*GPL[-1/2, w]*Log[4]^3 - (4*I)*GPL[-1, -1, -1/2, w]*Log[x] + (2*I)*GPL[-1, -1/2, -1/2, w]*Log[x] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[x] - I*GPL[-1/2, -1/2, -1/2, w]*Log[x] - (2*I)*GPL[-1, -1/2, w]*Log[4]*Log[x] + I*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - (I/2)*GPL[-1/2, w]*Log[4]^2*Log[x] - I*GPL[-1, -1/2, w]*Log[x]^2 + (I/2)*GPL[-1/2, -1/2, w]*Log[x]^2 - (I/2)*GPL[-1/2, w]*Log[4]*Log[x]^2 - (I/6)*GPL[-1/2, w]*Log[x]^3 + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M15W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, x]) + GPL[-1/4, x]*GPL[2*x, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - 2*GPL[-1/2, -1/2, w] + GPL[0, -1/4, x] - GPL[2*x, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M15W3.txt <==
2*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - 4*GPL[2*x, w]*GPL[-1/4, -1/4, x] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - GPL[-1/4, x]*GPL[0, -1/2, w] - 2*GPL[-1/2, w]*GPL[0, -1/4, x] + 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[-1/4, x]*GPL[0, 2*x, w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, 2*x, w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/2, 0, -1/2, w] + 2*GPL[-1/2, 2*x, -1/2, w] - 2*GPL[0, -1/2, -1/2, w] - 4*GPL[0, -1/4, -1/4, x] + GPL[0, 0, -1/4, x] - GPL[0, 2*x, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*x, -1, -1/2, w] + 2*GPL[2*x, -1/2, -1/2, w] - GPL[2*x, 0, -1/2, w] + 2*GPL[2*x, 2*x, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M15W4.txt <==
-(Pi^2*GPL[-1/2, w]*GPL[-1/4, x])/2 + (Pi^2*GPL[-1/4, x]*GPL[2*x, w])/2 + (Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w])/2 - Pi^2*GPL[-1/2, -1/2, w] - 8*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + 8*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] + (Pi^2*GPL[0, -1/4, x])/2 + 8*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[0, -1/2, w]*GPL[0, -1/4, x] - 4*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] + 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[2*x, -1/2, w])/2 - 8*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + 6*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - 3*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - 3*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w])/2 - 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 3*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 3*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + 6*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - 6*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] - 6*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + 2*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 8*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 8*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - 8*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - GPL[-1/4, x]*GPL[0, 0, -1/2, w] - 2*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + GPL[-1/4, x]*GPL[0, 0, 2*x, w] + GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 8*GPL[-1/2, -1, -1, -1/2, w] + 4*GPL[-1/2, -1, -1/2, -1/2, w] + 4*GPL[-1/2, -1, 0, -1/2, w] - 2*GPL[-1/2, -1, 2*x, -1/2, w] - 2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] - 4*GPL[-1/2, -1/2, 2*x, -1/2, w] + 4*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, 0, -1, -1/2, w] - 2*GPL[-1/2, 0, 0, -1/2, w] + 2*GPL[-1/2, 0, 2*x, -1/2, w] - 4*GPL[-1/2, 2*x, -1, -1/2, w] - 4*GPL[-1/2, 2*x, -1/2, -1/2, w] + 2*GPL[-1/2, 2*x, 0, -1/2, w] - 4*GPL[-1/2, 2*x, 2*x, -1/2, w] + 2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, -1/2, -1, -1/2, w] - 2*GPL[0, -1/2, 0, -1/2, w] + 2*GPL[0, -1/2, 2*x, -1/2, w] + 16*GPL[0, -1/4, -1/4, -1/4, x] - 6*GPL[0, -1/4, 0, -1/4, x] - 2*GPL[0, 0, -1/2, -1/2, w] - 4*GPL[0, 0, -1/4, -1/4, x] + GPL[0, 0, 0, -1/4, x] - GPL[0, 0, 2*x, -1/2, w] + GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, 2*x, -1, -1/2, w] + 2*GPL[0, 2*x, -1/2, -1/2, w] - GPL[0, 2*x, 0, -1/2, w] + 2*GPL[0, 2*x, 2*x, -1/2, w] - GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[2*x, -1, -1, -1/2, w] + 2*GPL[2*x, -1, -1/2, -1/2, w] + 2*GPL[2*x, -1, 0, -1/2, w] - GPL[2*x, -1, 2*x, -1/2, w] - GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[2*x, -1/2, -1, -1/2, w] - 4*GPL[2*x, -1/2, -1/2, -1/2, w] + 2*GPL[2*x, -1/2, 0, -1/2, w] - 4*GPL[2*x, -1/2, 2*x, -1/2, w] + 2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*x, 0, -1, -1/2, w] + 2*GPL[2*x, 0, -1/2, -1/2, w] - GPL[2*x, 0, 0, -1/2, w] + 2*GPL[2*x, 0, 2*x, -1/2, w] - GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[2*x, 2*x, -1, -1/2, w] - 4*GPL[2*x, 2*x, -1/2, -1/2, w] + 2*GPL[2*x, 2*x, 0, -1/2, w] - 4*GPL[2*x, 2*x, 2*x, -1/2, w] + 2*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M16W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M16W2.txt <==
(-I/2)*GPL[-1/2, w]*GPL[-1/4, x] + (I/2)*GPL[-1/4, x]*GPL[2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1, -1/2, w] + I*GPL[-1/2, -1/2, w] + I*GPL[0, -1/2, w] - (I/2)*GPL[2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M16W3.txt <==
(I/2)*Pi^2*GPL[-1/2, w] + I*GPL[-1/4, x]*GPL[-1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - (2*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x] + (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (I/2)*GPL[-1/4, x]*GPL[0, -1/2, w] - (3*I)*GPL[-1/2, w]*GPL[0, -1/4, x] + (I/2)*GPL[-1/4, x]*GPL[0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, w] - (2*I)*GPL[-1, 0, -1/2, w] + I*GPL[-1, 2*x, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1/2, w] + I*GPL[-1/2, 0, -1/2, w] + I*GPL[-1/2, 2*x, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, -1, -1/2, w] + I*GPL[0, -1/2, -1/2, w] + I*GPL[0, 0, -1/2, w] - (I/2)*GPL[0, 2*x, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, -1, -1/2, w] + I*GPL[2*x, -1/2, -1/2, w] - (I/2)*GPL[2*x, 0, -1/2, w] + I*GPL[2*x, 2*x, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M16W4.txt <==
(-I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, x] + (I/4)*Pi^2*GPL[-1/4, x]*GPL[2*x, w] - (I/4)*Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - I*Pi^2*GPL[-1, -1/2, w] + (I/2)*Pi^2*GPL[-1/2, -1/2, w] - (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, 2*x, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (I/2)*Pi^2*GPL[0, -1/2, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] + (6*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (3*I)*GPL[0, -1/2, w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (I/4)*Pi^2*GPL[2*x, -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + (3*I)*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[-1, 0, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + (8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + (3*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - (3*I)*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + I*GPL[-1/4, x]*GPL[0, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[0, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[0, -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] + (12*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - (I/2)*GPL[-1/4, x]*GPL[0, 0, -1/2, w] - (3*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + (I/2)*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (8*I)*GPL[-1, -1, -1, -1/2, w] + (4*I)*GPL[-1, -1, -1/2, -1/2, w] + (4*I)*GPL[-1, -1, 0, -1/2, w] - (2*I)*GPL[-1, -1, 2*x, -1/2, w] - (2*I)*GPL[-1, -1, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (8*I)*GPL[-1, -1/2, -1/2, -1/2, w] - (2*I)*GPL[-1, -1/2, 0, -1/2, w] - (2*I)*GPL[-1, -1/2, 2*x, -1/2, w] + (4*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1, 0, -1, -1/2, w] - (2*I)*GPL[-1, 0, -1/2, -1/2, w] - (2*I)*GPL[-1, 0, 0, -1/2, w] + I*GPL[-1, 0, 2*x, -1/2, w] + I*GPL[-1, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, 2*x, -1, -1/2, w] - (2*I)*GPL[-1, 2*x, -1/2, -1/2, w] + I*GPL[-1, 2*x, 0, -1/2, w] - (2*I)*GPL[-1, 2*x, 2*x, -1/2, w] + I*GPL[-1, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1, 0, -1/2, w] + I*GPL[-1/2, -1, 2*x, -1/2, w] + I*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - (8*I)*GPL[-1/2, -1/2, -1, -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] + (4*I)*GPL[-1/2, -1/2, 0, -1/2, w] - (2*I)*GPL[-1/2, -1/2, 2*x, -1/2, w] - (2*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 0, -1, -1/2, w] + (4*I)*GPL[-1/2, 0, -1/2, -1/2, w] + I*GPL[-1/2, 0, 0, -1/2, w] + I*GPL[-1/2, 0, 2*x, -1/2, w] - (2*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 2*x, -1, -1/2, w] - (2*I)*GPL[-1/2, 2*x, -1/2, -1/2, w] + I*GPL[-1/2, 2*x, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*x, 2*x, -1/2, w] + I*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[0, -1, -1, -1/2, w] - (2*I)*GPL[0, -1, -1/2, -1/2, w] - (2*I)*GPL[0, -1, 0, -1/2, w] + I*GPL[0, -1, 2*x, -1/2, w] + I*GPL[0, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, -1/2, -1, -1/2, w] + (4*I)*GPL[0, -1/2, -1/2, -1/2, w] + I*GPL[0, -1/2, 0, -1/2, w] + I*GPL[0, -1/2, 2*x, -1/2, w] - (2*I)*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, 0, -1, -1/2, w] + I*GPL[0, 0, -1/2, -1/2, w] + I*GPL[0, 0, 0, -1/2, w] - (I/2)*GPL[0, 0, 2*x, -1/2, w] - (I/2)*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, 2*x, -1, -1/2, w] + I*GPL[0, 2*x, -1/2, -1/2, w] - (I/2)*GPL[0, 2*x, 0, -1/2, w] + I*GPL[0, 2*x, 2*x, -1/2, w] - (I/2)*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, -1, -1, -1/2, w] + I*GPL[2*x, -1, -1/2, -1/2, w] + I*GPL[2*x, -1, 0, -1/2, w] - (I/2)*GPL[2*x, -1, 2*x, -1/2, w] - (I/2)*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, -1/2, -1, -1/2, w] - (2*I)*GPL[2*x, -1/2, -1/2, -1/2, w] + I*GPL[2*x, -1/2, 0, -1/2, w] - (2*I)*GPL[2*x, -1/2, 2*x, -1/2, w] + I*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, 0, -1, -1/2, w] + I*GPL[2*x, 0, -1/2, -1/2, w] - (I/2)*GPL[2*x, 0, 0, -1/2, w] + I*GPL[2*x, 0, 2*x, -1/2, w] - (I/2)*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, 2*x, -1, -1/2, w] - (2*I)*GPL[2*x, 2*x, -1/2, -1/2, w] + I*GPL[2*x, 2*x, 0, -1/2, w] - (2*I)*GPL[2*x, 2*x, 2*x, -1/2, w] + I*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M17W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, y]) + GPL[-1/4, y]*GPL[2*y, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - 2*GPL[-1/2, -1/2, w] + GPL[0, -1/4, y] - GPL[2*y, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M17W3.txt <==
2*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 4*GPL[2*y, w]*GPL[-1/4, -1/4, y] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - GPL[-1/4, y]*GPL[0, -1/2, w] - 2*GPL[-1/2, w]*GPL[0, -1/4, y] + 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + GPL[-1/4, y]*GPL[0, 2*y, w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, 2*y, w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/2, 0, -1/2, w] + 2*GPL[-1/2, 2*y, -1/2, w] - 2*GPL[0, -1/2, -1/2, w] - 4*GPL[0, -1/4, -1/4, y] + GPL[0, 0, -1/4, y] - GPL[0, 2*y, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*y, -1, -1/2, w] + 2*GPL[2*y, -1/2, -1/2, w] - GPL[2*y, 0, -1/2, w] + 2*GPL[2*y, 2*y, -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M17W4.txt <==
-(Pi^2*GPL[-1/2, w]*GPL[-1/4, y])/2 + (Pi^2*GPL[-1/4, y]*GPL[2*y, w])/2 + (Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w])/2 - Pi^2*GPL[-1/2, -1/2, w] - 8*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 8*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] + (Pi^2*GPL[0, -1/4, y])/2 + 8*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 2*GPL[0, -1/2, w]*GPL[0, -1/4, y] - 4*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - (Pi^2*GPL[2*y, -1/2, w])/2 - 8*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] + 6*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - 3*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - 3*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + (Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w])/2 - 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] + 6*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 6*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] - 6*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] + 2*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 8*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 8*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - 8*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - GPL[-1/4, y]*GPL[0, 0, -1/2, w] - 2*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + GPL[-1/4, y]*GPL[0, 0, 2*y, w] + GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] - GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] + GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] - GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/2, -1, -1, -1/2, w] + 4*GPL[-1/2, -1, -1/2, -1/2, w] + 4*GPL[-1/2, -1, 0, -1/2, w] - 2*GPL[-1/2, -1, 2*y, -1/2, w] - 2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] - 4*GPL[-1/2, -1/2, 2*y, -1/2, w] + 4*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, 0, -1, -1/2, w] - 2*GPL[-1/2, 0, 0, -1/2, w] + 2*GPL[-1/2, 0, 2*y, -1/2, w] - 4*GPL[-1/2, 2*y, -1, -1/2, w] - 4*GPL[-1/2, 2*y, -1/2, -1/2, w] + 2*GPL[-1/2, 2*y, 0, -1/2, w] - 4*GPL[-1/2, 2*y, 2*y, -1/2, w] + 2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, -1/2, -1, -1/2, w] - 2*GPL[0, -1/2, 0, -1/2, w] + 2*GPL[0, -1/2, 2*y, -1/2, w] + 16*GPL[0, -1/4, -1/4, -1/4, y] - 6*GPL[0, -1/4, 0, -1/4, y] - 2*GPL[0, 0, -1/2, -1/2, w] - 4*GPL[0, 0, -1/4, -1/4, y] + GPL[0, 0, 0, -1/4, y] - GPL[0, 0, 2*y, -1/2, w] + GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, 2*y, -1, -1/2, w] + 2*GPL[0, 2*y, -1/2, -1/2, w] - GPL[0, 2*y, 0, -1/2, w] + 2*GPL[0, 2*y, 2*y, -1/2, w] - GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[2*y, -1, -1, -1/2, w] + 2*GPL[2*y, -1, -1/2, -1/2, w] + 2*GPL[2*y, -1, 0, -1/2, w] - GPL[2*y, -1, 2*y, -1/2, w] - GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[2*y, -1/2, -1, -1/2, w] - 4*GPL[2*y, -1/2, -1/2, -1/2, w] + 2*GPL[2*y, -1/2, 0, -1/2, w] - 4*GPL[2*y, -1/2, 2*y, -1/2, w] + 2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*y, 0, -1, -1/2, w] + 2*GPL[2*y, 0, -1/2, -1/2, w] - GPL[2*y, 0, 0, -1/2, w] + 2*GPL[2*y, 0, 2*y, -1/2, w] - GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[2*y, 2*y, -1, -1/2, w] - 4*GPL[2*y, 2*y, -1/2, -1/2, w] + 2*GPL[2*y, 2*y, 0, -1/2, w] - 4*GPL[2*y, 2*y, 2*y, -1/2, w] + 2*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - 8*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M18W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M18W2.txt <==
(-I/2)*GPL[-1/2, w]*GPL[-1/4, x] + (I/2)*GPL[-1/4, x]*GPL[2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1, -1/2, w] + I*GPL[-1/2, -1/2, w] + I*GPL[0, -1/2, w] - (I/2)*GPL[2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M18W3.txt <==
(I/2)*Pi^2*GPL[-1/2, w] + I*GPL[-1/4, x]*GPL[-1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - (2*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x] + (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (I/2)*GPL[-1/4, x]*GPL[0, -1/2, w] - (3*I)*GPL[-1/2, w]*GPL[0, -1/4, x] + (I/2)*GPL[-1/4, x]*GPL[0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, w] - (2*I)*GPL[-1, 0, -1/2, w] + I*GPL[-1, 2*x, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1/2, w] + I*GPL[-1/2, 0, -1/2, w] + I*GPL[-1/2, 2*x, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, -1, -1/2, w] + I*GPL[0, -1/2, -1/2, w] + I*GPL[0, 0, -1/2, w] - (I/2)*GPL[0, 2*x, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, -1, -1/2, w] + I*GPL[2*x, -1/2, -1/2, w] - (I/2)*GPL[2*x, 0, -1/2, w] + I*GPL[2*x, 2*x, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M18W4.txt <==
(-I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, x] + (I/4)*Pi^2*GPL[-1/4, x]*GPL[2*x, w] - (I/4)*Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - I*Pi^2*GPL[-1, -1/2, w] + (I/2)*Pi^2*GPL[-1/2, -1/2, w] - (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, 2*x, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (I/2)*Pi^2*GPL[0, -1/2, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] + (6*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (3*I)*GPL[0, -1/2, w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (I/4)*Pi^2*GPL[2*x, -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + (3*I)*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[-1, 0, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + (8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + (3*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - (3*I)*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + I*GPL[-1/4, x]*GPL[0, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[0, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[0, -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] + (12*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - (I/2)*GPL[-1/4, x]*GPL[0, 0, -1/2, w] - (3*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + (I/2)*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (8*I)*GPL[-1, -1, -1, -1/2, w] + (4*I)*GPL[-1, -1, -1/2, -1/2, w] + (4*I)*GPL[-1, -1, 0, -1/2, w] - (2*I)*GPL[-1, -1, 2*x, -1/2, w] - (2*I)*GPL[-1, -1, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (8*I)*GPL[-1, -1/2, -1/2, -1/2, w] - (2*I)*GPL[-1, -1/2, 0, -1/2, w] - (2*I)*GPL[-1, -1/2, 2*x, -1/2, w] + (4*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1, 0, -1, -1/2, w] - (2*I)*GPL[-1, 0, -1/2, -1/2, w] - (2*I)*GPL[-1, 0, 0, -1/2, w] + I*GPL[-1, 0, 2*x, -1/2, w] + I*GPL[-1, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, 2*x, -1, -1/2, w] - (2*I)*GPL[-1, 2*x, -1/2, -1/2, w] + I*GPL[-1, 2*x, 0, -1/2, w] - (2*I)*GPL[-1, 2*x, 2*x, -1/2, w] + I*GPL[-1, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1, 0, -1/2, w] + I*GPL[-1/2, -1, 2*x, -1/2, w] + I*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - (8*I)*GPL[-1/2, -1/2, -1, -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] + (4*I)*GPL[-1/2, -1/2, 0, -1/2, w] - (2*I)*GPL[-1/2, -1/2, 2*x, -1/2, w] - (2*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 0, -1, -1/2, w] + (4*I)*GPL[-1/2, 0, -1/2, -1/2, w] + I*GPL[-1/2, 0, 0, -1/2, w] + I*GPL[-1/2, 0, 2*x, -1/2, w] - (2*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 2*x, -1, -1/2, w] - (2*I)*GPL[-1/2, 2*x, -1/2, -1/2, w] + I*GPL[-1/2, 2*x, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*x, 2*x, -1/2, w] + I*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[0, -1, -1, -1/2, w] - (2*I)*GPL[0, -1, -1/2, -1/2, w] - (2*I)*GPL[0, -1, 0, -1/2, w] + I*GPL[0, -1, 2*x, -1/2, w] + I*GPL[0, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, -1/2, -1, -1/2, w] + (4*I)*GPL[0, -1/2, -1/2, -1/2, w] + I*GPL[0, -1/2, 0, -1/2, w] + I*GPL[0, -1/2, 2*x, -1/2, w] - (2*I)*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, 0, -1, -1/2, w] + I*GPL[0, 0, -1/2, -1/2, w] + I*GPL[0, 0, 0, -1/2, w] - (I/2)*GPL[0, 0, 2*x, -1/2, w] - (I/2)*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, 2*x, -1, -1/2, w] + I*GPL[0, 2*x, -1/2, -1/2, w] - (I/2)*GPL[0, 2*x, 0, -1/2, w] + I*GPL[0, 2*x, 2*x, -1/2, w] - (I/2)*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, -1, -1, -1/2, w] + I*GPL[2*x, -1, -1/2, -1/2, w] + I*GPL[2*x, -1, 0, -1/2, w] - (I/2)*GPL[2*x, -1, 2*x, -1/2, w] - (I/2)*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, -1/2, -1, -1/2, w] - (2*I)*GPL[2*x, -1/2, -1/2, -1/2, w] + I*GPL[2*x, -1/2, 0, -1/2, w] - (2*I)*GPL[2*x, -1/2, 2*x, -1/2, w] + I*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, 0, -1, -1/2, w] + I*GPL[2*x, 0, -1/2, -1/2, w] - (I/2)*GPL[2*x, 0, 0, -1/2, w] + I*GPL[2*x, 0, 2*x, -1/2, w] - (I/2)*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*x, 2*x, -1, -1/2, w] - (2*I)*GPL[2*x, 2*x, -1/2, -1/2, w] + I*GPL[2*x, 2*x, 0, -1/2, w] - (2*I)*GPL[2*x, 2*x, 2*x, -1/2, w] + I*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M19W2.txt <==
-2*GPL[-1/2, -1/2, w] + 2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, w] - GPL[0, 1/4, y] - 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, w]*Log[4] + GPL[1/4, y]*Log[4] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, w]*Log[y] + GPL[1/4, y]*Log[y] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]

==> anc/Solution2/M19W3.txt <==
-(Pi^2*GPL[-1/2, w])/2 + (Pi^2*GPL[1/4, y])/2 + (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - 3*GPL[-1/2, -1/2, -1/2, w] + 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, 0, -1/2, w] + 10*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, -1/2, w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, -1/2, w] - 5*GPL[0, 0, 1/4, y] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 1/4, y] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[1/4, 0, 1/4, y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[0, 1/4, y]*Log[4] - 3*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 - (GPL[1/4, y]*Log[4]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[0, 1/4, y]*Log[y] - 3*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, w]*Log[4]*Log[y] - GPL[1/4, y]*Log[4]*Log[y] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (GPL[-1/2, w]*Log[y]^2)/2 - (GPL[1/4, y]*Log[y]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2

==> anc/Solution2/M19W4.txt <==
(3*Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w])/2 + (3*Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w])/2 - (3*Pi^2*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - Pi^2*GPL[-1/2, -1/2, w] + Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + Pi^2*GPL[0, -1/2, w] + Pi^2*GPL[0, 1/4, y] - GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - (3*Pi^2*GPL[1/4, 1/4, y])/2 - (3*Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w])/2 - 2*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 7*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 7*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + (3*Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 9*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (3*Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 9*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (3*Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w])/2 - 2*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 7*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 7*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + (3*Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 9*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (3*Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 9*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*GPL[-1/2, w]*GPL[0, 0, 1/4, y] - 11*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - 11*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 0, 1/4, y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 0, 1/4, y] + 9*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + 9*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, 1/4, y] + 9*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 9*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 0, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 0, 1/4, y] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] + 8*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, -1/2, 0, -1/2, w] + 10*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/2, 0, -1/2, -1/2, w] + 28*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[-1/2, 0, 0, -1/2, w] + 24*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, -1/2, -1/2, -1/2, w] - 8*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/2, 0, -1/2, w] - 16*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, 0, -1/2, -1/2, w] - 24*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, 0, -1/2, w] - 13*GPL[0, 0, 0, 1/4, y] - 16*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[0, 0, 1/4, 1/4, y] - 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, 1/4, 0, 1/4, y] - 9*GPL[0, 1/4, 1/4, 1/4, y] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[1/4, 0, 0, 1/4, y] - 9*GPL[1/4, 0, 1/4, 1/4, y] - 9*GPL[1/4, 1/4, 0, 1/4, y] - 15*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 15*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 22*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 22*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 21*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 21*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 15*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 15*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 22*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 22*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 21*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 21*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[4] - 9*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 9*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[4] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 7*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 9*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 7*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 9*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, -1/2, -1/2, w]*Log[4] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 7*GPL[0, 0, 1/4, y]*Log[4] - 9*GPL[0, 1/4, 1/4, y]*Log[4] - 6*GPL[1/4, 0, 1/4, y]*Log[4] + 9*GPL[1/4, 1/4, 1/4, y]*Log[4] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2)/2 - (3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2)/2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[0, 1/4, y]*Log[4]^2)/2 + (3*GPL[1/4, 1/4, y]*Log[4]^2)/2 + (3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 - (3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + (3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 - (3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[-1/2, w]*Log[4]^3)/6 + (GPL[1/4, y]*Log[4]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^3)/6 + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[y] - 9*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 9*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[y] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 7*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 9*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 7*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 9*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, -1/2, -1/2, w]*Log[y] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 7*GPL[0, 0, 1/4, y]*Log[y] - 9*GPL[0, 1/4, 1/4, y]*Log[y] - 6*GPL[1/4, 0, 1/4, y]*Log[y] + 9*GPL[1/4, 1/4, 1/4, y]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[0, 1/4, y]*Log[4]*Log[y] + 3*GPL[1/4, 1/4, y]*Log[4]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (GPL[-1/2, w]*Log[4]^2*Log[y])/2 + (GPL[1/4, y]*Log[4]^2*Log[y])/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2*Log[y])/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2*Log[y])/2 - (3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2)/2 - (3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2)/2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[0, 1/4, y]*Log[y]^2)/2 + (3*GPL[1/4, 1/4, y]*Log[y]^2)/2 + (3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 - (3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 - (3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[-1/2, w]*Log[4]*Log[y]^2)/2 + (GPL[1/4, y]*Log[4]*Log[y]^2)/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y]^2)/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y]^2)/2 - (GPL[-1/2, w]*Log[y]^3)/6 + (GPL[1/4, y]*Log[y]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^3)/6

==> anc/Solution2/M1W0.txt <==
1

==> anc/Solution2/M1W1.txt <==
GPL[-1/2, w] - Log[4] - 2*Log[w]

==> anc/Solution2/M1W2.txt <==
GPL[-1/2, -1/2, w] - GPL[-1/2, w]*Log[4] + Log[4]^2/2 - 2*GPL[-1/2, w]*Log[w] + 2*Log[4]*Log[w] + 2*Log[w]^2

==> anc/Solution2/M1W3.txt <==
GPL[-1/2, -1/2, -1/2, w] - GPL[-1/2, -1/2, w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 - Log[4]^3/6 - 2*GPL[-1/2, -1/2, w]*Log[w] + 2*GPL[-1/2, w]*Log[4]*Log[w] - Log[4]^2*Log[w] + 2*GPL[-1/2, w]*Log[w]^2 - 2*Log[4]*Log[w]^2 - (4*Log[w]^3)/3 + PolyGamma[2, 1]/3 - 2*Zeta[3]

==> anc/Solution2/M1W4.txt <==
-Pi^4/30 + GPL[-1/2, -1/2, -1/2, -1/2, w] - GPL[-1/2, -1/2, -1/2, w]*Log[4] + (GPL[-1/2, -1/2, w]*Log[4]^2)/2 - (GPL[-1/2, w]*Log[4]^3)/6 + Log[4]^4/24 - 2*GPL[-1/2, -1/2, -1/2, w]*Log[w] + 2*GPL[-1/2, -1/2, w]*Log[4]*Log[w] - GPL[-1/2, w]*Log[4]^2*Log[w] + (Log[4]^3*Log[w])/3 + 2*GPL[-1/2, -1/2, w]*Log[w]^2 - 2*GPL[-1/2, w]*Log[4]*Log[w]^2 + Log[4]^2*Log[w]^2 - (4*GPL[-1/2, w]*Log[w]^3)/3 + (4*Log[4]*Log[w]^3)/3 + (2*Log[w]^4)/3 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 - (Log[4]*PolyGamma[2, 1])/3 - (2*Log[w]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] + 2*Log[4]*Zeta[3] + 4*Log[w]*Zeta[3]

==> anc/Solution2/M20W0.txt <==
1

==> anc/Solution2/M20W1.txt <==
GPL[-1/2, w] - GPL[(-I/4)*(-I + Sqrt[3]), w] - GPL[(I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M20W2.txt <==
Pi^2/2 + GPL[-1/2, -1/2, w] - GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, -1/2, w] - 6*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M20W3.txt <==
(Pi^2*GPL[-1/2, w])/2 - (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 + GPL[-1/2, w]*GPL[0, 1/4, y] - GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 4*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/2, -1/2, w] - 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, -1/2, w] - 2*GPL[0, 0, 1/4, y] - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, w]*GPL[1/4, y]*Log[4] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] + GPL[-1/2, -1/2, w]*Log[4] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[0, 1/4, y]*Log[4] - GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, w]*GPL[1/4, y]*Log[y] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] + GPL[-1/2, -1/2, w]*Log[y] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[0, 1/4, y]*Log[y] - GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + PolyGamma[2, 1]/3 - 2*Zeta[3]

==> anc/Solution2/M20W4.txt <==
(7*Pi^4)/40 - (Pi^2*GPL[-1/2, w]*GPL[1/4, y])/2 + (Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w])/2 + (Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w])/2 + Pi^2*GPL[-1/2, -1/2, w] - (Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*Pi^2*GPL[0, -1/2, w] + (Pi^2*GPL[0, 1/4, y])/2 + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - 3*Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 3*Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w])/2 - 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + (Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w])/2 - 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + (Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 5*GPL[-1/2, w]*GPL[0, 0, 1/4, y] - 5*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - 5*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - 3*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 3*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 7*GPL[-1/2, -1/2, -1/2, -1/2, w] - 7*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 18*GPL[-1/2, -1/2, 0, -1/2, w] - 18*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, -1/2, -1/2, w] - 8*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 6*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 6*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 36*GPL[0, -1/2, -1/2, -1/2, w] - 36*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 56*GPL[0, -1/2, 0, -1/2, w] - 56*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 56*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[0, 0, -1/2, -1/2, w] - 48*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, 0, 0, -1/2, w] - 6*GPL[0, 0, 0, 1/4, y] - 32*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, 0, 1/4, 1/4, y] - 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 0, 1/4, y] - 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[0, 0, 1/4, y]*Log[4] - 3*GPL[0, 1/4, 1/4, y]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2)/2 - (GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2)/2 - (GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2)/2 - (GPL[-1/2, -1/2, w]*Log[4]^2)/2 + (GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[0, 1/4, y]*Log[4]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - 3*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[0, 0, 1/4, y]*Log[y] - 3*GPL[0, 1/4, 1/4, y]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - GPL[-1/2, -1/2, w]*Log[4]*Log[y] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - GPL[0, 1/4, y]*Log[4]*Log[y] + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2)/2 - (GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2)/2 - (GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2)/2 - (GPL[-1/2, -1/2, w]*Log[y]^2)/2 + (GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[0, 1/4, y]*Log[y]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 - (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3]

==> anc/Solution2/M21W2.txt <==
-2*GPL[-1/2, -1/2, w] + 2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, w] - GPL[0, 1/4, x] - 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, w]*Log[4] + GPL[1/4, x]*Log[4] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, w]*Log[x] + GPL[1/4, x]*Log[x] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]

==> anc/Solution2/M21W3.txt <==
-(Pi^2*GPL[-1/2, w])/2 + (Pi^2*GPL[1/4, x])/2 + (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] - 3*GPL[-1/2, -1/2, -1/2, w] + 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, 0, -1/2, w] + 10*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, -1/2, w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, -1/2, w] - 5*GPL[0, 0, 1/4, x] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 1/4, x] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[1/4, 0, 1/4, x] - 6*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[0, 1/4, x]*Log[4] - 3*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 - (GPL[1/4, x]*Log[4]^2)/2 - (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[0, 1/4, x]*Log[x] - 3*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, w]*Log[4]*Log[x] - GPL[1/4, x]*Log[4]*Log[x] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (GPL[-1/2, w]*Log[x]^2)/2 - (GPL[1/4, x]*Log[x]^2)/2 - (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2

==> anc/Solution2/M21W4.txt <==
(3*Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 + (3*Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 - (3*Pi^2*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - (3*Pi^2*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - Pi^2*GPL[-1/2, -1/2, w] + Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + Pi^2*GPL[0, -1/2, w] + Pi^2*GPL[0, 1/4, x] - GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] + GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - (3*Pi^2*GPL[1/4, 1/4, x])/2 - (3*Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 7*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 7*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (3*Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 9*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (3*Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 9*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (3*Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 7*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 7*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (3*Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 9*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (3*Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 9*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w] + 6*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w] - (3*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w] + 6*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w] - (3*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - 11*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] - 11*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 0, 1/4, x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 0, 1/4, x] + 9*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] + 9*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, 1/4, x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, 1/4, x] + 9*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 9*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 0, 1/4, x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 0, 1/4, x] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] + 8*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, -1/2, 0, -1/2, w] + 10*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/2, 0, -1/2, -1/2, w] + 28*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[-1/2, 0, 0, -1/2, w] + 24*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, -1/2, -1/2, -1/2, w] - 8*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/2, 0, -1/2, w] - 16*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, 0, -1/2, -1/2, w] - 24*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, 0, -1/2, w] - 13*GPL[0, 0, 0, 1/4, x] - 16*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[0, 0, 1/4, 1/4, x] - 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, 1/4, 0, 1/4, x] - 9*GPL[0, 1/4, 1/4, 1/4, x] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[1/4, 0, 0, 1/4, x] - 9*GPL[1/4, 0, 1/4, 1/4, x] - 9*GPL[1/4, 1/4, 0, 1/4, x] - 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 22*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 22*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 21*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 21*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 22*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 22*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 21*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 21*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] + 7*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] + 7*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x]*Log[4] - 9*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 9*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 1/4, x]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 1/4, x]*Log[4] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 7*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 9*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 7*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 9*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w]*Log[4] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w]*Log[4] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w]*Log[4] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w]*Log[4] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, -1/2, -1/2, w]*Log[4] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 7*GPL[0, 0, 1/4, x]*Log[4] - 9*GPL[0, 1/4, 1/4, x]*Log[4] - 6*GPL[1/4, 0, 1/4, x]*Log[4] + 9*GPL[1/4, 1/4, 1/4, x]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 - (3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (3*GPL[0, 1/4, x]*Log[4]^2)/2 + (3*GPL[1/4, 1/4, x]*Log[4]^2)/2 + (3*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (3*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (GPL[-1/2, w]*Log[4]^3)/6 + (GPL[1/4, x]*Log[4]^3)/6 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^3)/6 + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] + 7*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] + 7*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x]*Log[x] - 9*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 9*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 1/4, x]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 1/4, x]*Log[x] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 7*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 9*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 7*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 9*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w]*Log[x] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w]*Log[x] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w]*Log[x] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w]*Log[x] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, -1/2, -1/2, w]*Log[x] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 7*GPL[0, 0, 1/4, x]*Log[x] - 9*GPL[0, 1/4, 1/4, x]*Log[x] - 6*GPL[1/4, 0, 1/4, x]*Log[x] + 9*GPL[1/4, 1/4, 1/4, x]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 7*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 7*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 7*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 7*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 9*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 3*GPL[0, 1/4, x]*Log[4]*Log[x] + 3*GPL[1/4, 1/4, x]*Log[4]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (GPL[-1/2, w]*Log[4]^2*Log[x])/2 + (GPL[1/4, x]*Log[4]^2*Log[x])/2 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2*Log[x])/2 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2*Log[x])/2 - (3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 - (3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (3*GPL[0, 1/4, x]*Log[x]^2)/2 + (3*GPL[1/4, 1/4, x]*Log[x]^2)/2 + (3*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (3*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (GPL[-1/2, w]*Log[4]*Log[x]^2)/2 + (GPL[1/4, x]*Log[4]*Log[x]^2)/2 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x]^2)/2 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x]^2)/2 - (GPL[-1/2, w]*Log[x]^3)/6 + (GPL[1/4, x]*Log[x]^3)/6 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^3)/6 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^3)/6

==> anc/Solution2/M22W1.txt <==
GPL[-1/2, w] - GPL[(-I/4)*(-I + Sqrt[3]), w] - GPL[(I/4)*(I + Sqrt[3]), w] + Log[4] + Log[x]

==> anc/Solution2/M22W2.txt <==
Pi^2/2 + GPL[-1/2, -1/2, w] - GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, -1/2, w] - 6*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - Log[4]^2/2 - Log[4]*Log[x] - Log[x]^2/2

==> anc/Solution2/M22W3.txt <==
(Pi^2*GPL[-1/2, w])/2 - (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 + GPL[-1/2, w]*GPL[0, 1/4, x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + 4*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/2, -1/2, w] - 16*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, -1/2, w] - 2*GPL[0, 0, 1/4, x] - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, w]*GPL[1/4, x]*Log[4] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] + GPL[-1/2, -1/2, w]*Log[4] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[0, 1/4, x]*Log[4] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + Log[4]^3/6 - GPL[-1/2, w]*GPL[1/4, x]*Log[x] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[-1/2, -1/2, w]*Log[x] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[0, 1/4, x]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (Log[4]^2*Log[x])/2 + (Log[4]*Log[x]^2)/2 + Log[x]^3/6

==> anc/Solution2/M22W4.txt <==
(5*Pi^4)/24 - (Pi^2*GPL[-1/2, w]*GPL[1/4, x])/2 + (Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 + (Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 + Pi^2*GPL[-1/2, -1/2, w] - (Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - (Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*Pi^2*GPL[0, -1/2, w] + (Pi^2*GPL[0, 1/4, x])/2 + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] - 3*Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 3*Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 5*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - 5*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] - 5*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] - 3*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 3*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 7*GPL[-1/2, -1/2, -1/2, -1/2, w] - 7*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 18*GPL[-1/2, -1/2, 0, -1/2, w] - 18*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, -1/2, -1/2, w] - 8*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 6*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 6*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 36*GPL[0, -1/2, -1/2, -1/2, w] - 36*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 56*GPL[0, -1/2, 0, -1/2, w] - 56*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 56*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[0, 0, -1/2, -1/2, w] - 48*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, 0, 0, -1/2, w] - 6*GPL[0, 0, 0, 1/4, x] - 32*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, 0, 1/4, 1/4, x] - 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 0, 1/4, x] - 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[0, 0, 1/4, x]*Log[4] - 3*GPL[0, 1/4, 1/4, x]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 - (GPL[-1/2, -1/2, w]*Log[4]^2)/2 + (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (GPL[0, 1/4, x]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - Log[4]^4/24 - 3*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[0, 0, 1/4, x]*Log[x] - 3*GPL[0, 1/4, 1/4, x]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - GPL[-1/2, -1/2, w]*Log[4]*Log[x] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - GPL[0, 1/4, x]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (Log[4]^3*Log[x])/6 + (GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 - (GPL[-1/2, -1/2, w]*Log[x]^2)/2 + (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (GPL[0, 1/4, x]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (Log[4]^2*Log[x]^2)/4 - (Log[4]*Log[x]^3)/6 - Log[x]^4/24 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 - (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (Log[4]*PolyGamma[2, 1])/3 + (Log[x]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3] - 2*Log[4]*Zeta[3] - 2*Log[x]*Zeta[3]

==> anc/Solution2/M23W1.txt <==
GPL[-1/2, w] - GPL[(-I/4)*(-I + Sqrt[3]), w] - GPL[(I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M23W2.txt <==
3*GPL[-1/2, -1/2, w] - 3*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, w] - 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M23W3.txt <==
(Pi^2*GPL[-1/2, w])/2 - (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 + 7*GPL[-1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, 0, -1/2, w] - 12*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, -1/2, -1/2, w] - 8*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, w]*Log[4] - 4*GPL[-1/2, -1/2, w]*Log[w]

==> anc/Solution2/M23W4.txt <==
(Pi^2*GPL[-1/2, -1/2, w])/2 - (3*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (3*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 + Pi^2*GPL[0, -1/2, w] - Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1, -1/2, -1/2, w] - 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, -1, -1/2, w] + 15*GPL[-1/2, -1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, 0, -1/2, w] - 12*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[-1/2, 0, -1/2, -1/2, w] - 36*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, 0, 0, -1/2, w] - 24*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, -1/2, -1, -1/2, w] + 32*GPL[0, -1/2, -1/2, -1/2, w] - 20*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, -1/2, 0, -1/2, w] - 24*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, -1/2, -1/2, w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1, -1/2, w]*Log[4] - 6*GPL[-1/2, -1/2, -1/2, w]*Log[4] - 4*GPL[0, -1/2, -1/2, w]*Log[4] + GPL[-1/2, -1/2, w]*Log[4]^2 + 8*GPL[-1/2, -1, -1/2, w]*Log[w] - 12*GPL[-1/2, -1/2, -1/2, w]*Log[w] - 8*GPL[0, -1/2, -1/2, w]*Log[w] + 4*GPL[-1/2, -1/2, w]*Log[4]*Log[w] + 4*GPL[-1/2, -1/2, w]*Log[w]^2 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 - (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3]

==> anc/Solution2/M24W3.txt <==
-(GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]) + GPL[-1/4, y]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[0, -1/4, y] + GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - GPL[-1/4, y]*GPL[0, 2*y, w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, -1/2, -1/2, w] + GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, y] - 2*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M24W4.txt <==
4*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - 4*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - 2*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 2*GPL[0, -1/2, w]*GPL[0, -1/4, y] + 4*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + GPL[-1/4, y]*GPL[0, 0, -1/2, w] - GPL[-1/2, w]*GPL[0, 0, -1/4, y] + GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] - GPL[-1/4, y]*GPL[0, 0, 2*y, w] - GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/2, -1, -1/2, -1/2, w] - 3*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1, 0, -1/2, w] + GPL[-1/2, -1, 2*y, -1/2, w] + GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, -1/2, -1, -1/2, w] + 3*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, 0, -1/2, w] + 5*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, 0, -1, -1/2, w] - GPL[-1/2, 0, -1/2, -1/2, w] + 3*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, 0, -1/2, w] + 2*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, -1/2, -1, -1/2, w] - 3*GPL[0, -1/2, -1/2, -1/2, w] + 3*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, 2*y, -1/2, w] + 8*GPL[0, 0, -1/2, -1/2, w] - 6*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, y] + 4*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, y] - 4*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, 0, 2*y, -1/2, w] - GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, 2*y, -1, -1/2, w] - 2*GPL[0, 2*y, -1/2, -1/2, w] + GPL[0, 2*y, 0, -1/2, w] - 2*GPL[0, 2*y, 2*y, -1/2, w] + GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M25W0.txt <==
2

==> anc/Solution2/M25W1.txt <==
-2*GPL[-1/2, w] - 2*Log[4] + 4*Log[w] - 2*Log[x] - 2*Log[y]

==> anc/Solution2/M25W2.txt <==
-Pi^2 + 2*GPL[-1/2, -1/2, w] + 8*GPL[0, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + Sqrt[x*(1 + x)], w] - 4*GPL[0, y - Sqrt[y*(1 + y)], w] - 4*GPL[0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, w]*Log[4] + Log[4]^2 - 4*GPL[-1/2, w]*Log[w] + 4*GPL[x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[y + Sqrt[y*(1 + y)], w]*Log[w] - 4*Log[4]*Log[w] - 4*Log[w]^2 + 2*GPL[-1/2, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] + 2*Log[4]*Log[x] + 2*GPL[-1/2, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] + 2*Log[4]*Log[y] + 4*Log[x]*Log[y]

==> anc/Solution2/M25W3.txt <==
Pi^2*GPL[-1/2, w] - Pi^2*GPL[-x, y] - Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/2, -1/2, -1/2, w] - 8*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[0, 0, -1/2, w] - 2*GPL[0, 0, -x, y] - 8*GPL[0, 0, x - Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, x + Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, y - Sqrt[y*(1 + y)], w] - 8*GPL[0, 0, y + Sqrt[y*(1 + y)], w] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - (8*Log[2]^3)/3 + Pi^2*Log[4] - 2*GPL[-1/2, -1/2, w]*Log[4] - 8*GPL[0, -1/2, w]*Log[4] + 4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, w]*Log[4]^2 + 4*GPL[-1/2, -1/2, w]*Log[w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - 16*GPL[0, -1/2, w]*Log[w] + 8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[-1/2, w]*Log[4]*Log[w] - 4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 4*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + 2*Log[4]^2*Log[w] + 4*GPL[-1/2, w]*Log[w]^2 - 4*GPL[x - Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[x + Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[y - Sqrt[y*(1 + y)], w]*Log[w]^2 - 4*GPL[y + Sqrt[y*(1 + y)], w]*Log[w]^2 + 4*Log[4]*Log[w]^2 + (8*Log[w]^3)/3 - 2*GPL[-1/2, -1/2, w]*Log[x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - 4*GPL[0, -x, y]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/2, w]*Log[4]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - Log[4]^2*Log[x] - GPL[-x, y]*Log[x]^2 + GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2 + GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + Pi^2*Log[y] - 2*GPL[-1/2, -1/2, w]*Log[y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[0, -x, y]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/2, w]*Log[4]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - Log[4]^2*Log[y] - 4*GPL[-1/2, w]*Log[x]*Log[y] + 4*GPL[-x, y]*Log[x]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] - 4*Log[4]*Log[x]*Log[y] - GPL[-x, y]*Log[y]^2 + GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2 + GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - 3*Log[x]*Log[y]^2 + Log[y]^3/3 - (22*Zeta[3])/3

==> anc/Solution2/M25W4.txt <==
(-2*Pi^4)/15 + Pi^2*GPL[-1/2, w]*GPL[-x, y] - Pi^2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[-1/2, -1/2, w] + Pi^2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + Pi^2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[-x, -x, y] + Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/2, w]*GPL[0, 0, -x, y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -x, y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -x, y] + 2*GPL[-1/2, -1/2, -1/2, -1/2, w] + 8*GPL[-1/2, -1/2, 0, -1/2, w] - 4*GPL[-1/2, -1/2, 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/2, -1/2, 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/2, -1/2, 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/2, -1/2, 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/2, 0, -1/2, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/2, 0, -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/2, 0, -1/2, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/2, 0, -1/2, y + Sqrt[y*(1 + y)], w] - 16*GPL[-1/2, 0, 0, -1/2, w] + 8*GPL[-1/2, 0, 0, x - Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, 0, 0, x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, 0, 0, y - Sqrt[y*(1 + y)], w] + 8*GPL[-1/2, 0, 0, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 8*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[0, -1/2, -1/2, -1/2, w] - 4*GPL[0, -1/2, -1/2, x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/2, -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/2, -1/2, y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/2, -1/2, y + Sqrt[y*(1 + y)], w] - 16*GPL[0, -1/2, 0, -1/2, w] + 8*GPL[0, -1/2, 0, x - Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/2, 0, x + Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/2, 0, y - Sqrt[y*(1 + y)], w] + 8*GPL[0, -1/2, 0, y + Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[0, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[0, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[0, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 8*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[0, 0, -1/2, x - Sqrt[x*(1 + x)], w] + 8*GPL[0, 0, -1/2, x + Sqrt[x*(1 + x)], w] + 8*GPL[0, 0, -1/2, y - Sqrt[y*(1 + y)], w] + 8*GPL[0, 0, -1/2, y + Sqrt[y*(1 + y)], w] + 32*GPL[0, 0, 0, -1/2, w] + 2*GPL[0, 0, 0, -x, y] - 16*GPL[0, 0, 0, x - Sqrt[x*(1 + x)], w] - 16*GPL[0, 0, 0, x + Sqrt[x*(1 + x)], w] - 16*GPL[0, 0, 0, y - Sqrt[y*(1 + y)], w] - 16*GPL[0, 0, 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[0, 0, -x, -x, y] - 8*GPL[0, 0, x - Sqrt[x*(1 + x)], -1/2, w] - 8*GPL[0, 0, x + Sqrt[x*(1 + x)], -1/2, w] - 8*GPL[0, 0, y - Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[0, 0, y + Sqrt[y*(1 + y)], -1/2, w] + 16*GPL[0, 0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[0, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 8*GPL[0, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 16*GPL[0, 0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[0, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 8*GPL[0, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 8*GPL[0, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[0, -x, 0, -x, y] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[-x, 0, 0, -x, y] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x - Sqrt[x*(1 + x)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x + Sqrt[x*(1 + x)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y - Sqrt[y*(1 + y)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y + Sqrt[y*(1 + y)], w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 0, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 0, x - Sqrt[x*(1 + x)], w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 0, x + Sqrt[x*(1 + x)], w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 0, y - Sqrt[y*(1 + y)], w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 0, y + Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x - Sqrt[x*(1 + x)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x + Sqrt[x*(1 + x)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y - Sqrt[y*(1 + y)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y + Sqrt[y*(1 + y)], w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 0, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 0, x - Sqrt[x*(1 + x)], w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 0, x + Sqrt[x*(1 + x)], w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 0, y - Sqrt[y*(1 + y)], w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 0, y + Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 2*Pi^2*Log[2]^2 + (8*GPL[-1/2, w]*Log[2]^3)/3 - (8*GPL[-x, y]*Log[2]^3)/3 - (8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]^3)/3 - (8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]^3)/3 + (4*Log[2]^4)/3 - Pi^2*GPL[-1/2, w]*Log[4] + Pi^2*GPL[-x, y]*Log[4] + Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[-1/2, -1/2, -1/2, w]*Log[4] + 8*GPL[-1/2, 0, -1/2, w]*Log[4] - 4*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[4] - 4*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[4] - 4*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[4] - 4*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[4] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 4*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - 4*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - 4*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - 4*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - 16*GPL[0, 0, -1/2, w]*Log[4] + 2*GPL[0, 0, -x, y]*Log[4] + 8*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + 8*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[4] + 8*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + 8*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[-1/2, -1/2, w]*Log[4]^2 + 4*GPL[0, -1/2, w]*Log[4]^2 - 2*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]^2 - 2*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]^2 - 2*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]^2 - 2*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]^2 - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2 - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2 - GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 - GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 + (GPL[-x, y]*Log[4]^3)/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^3)/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^3)/3 - 4*GPL[-1/2, -1/2, -1/2, w]*Log[w] + 4*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] + 16*GPL[-1/2, 0, -1/2, w]*Log[w] - 8*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - 32*GPL[0, 0, -1/2, w]*Log[w] + 16*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[w] + 16*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[w] + 16*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[w] + 16*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 8*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 8*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + 8*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 16*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 16*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - 4*GPL[-1/2, -1/2, w]*Log[4]*Log[w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + 16*GPL[0, -1/2, w]*Log[4]*Log[w] - 8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - 2*GPL[-1/2, w]*Log[4]^2*Log[w] + 2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2*Log[w] + 2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2*Log[w] + 2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2*Log[w] + 2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2*Log[w] - (2*Log[4]^3*Log[w])/3 - 4*GPL[-1/2, -1/2, w]*Log[w]^2 + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[w]^2 + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[w]^2 + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[w]^2 + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[w]^2 + 16*GPL[0, -1/2, w]*Log[w]^2 - 8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[w]^2 - 8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[w]^2 - 8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[w]^2 - 8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[w]^2 - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[w]^2 - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[w]^2 - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[w]^2 - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[w]^2 + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w]^2 - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w]^2 - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w]^2 + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w]^2 - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w]^2 - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w]^2 - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w]^2 - 4*GPL[-1/2, w]*Log[4]*Log[w]^2 + 4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w]^2 + 4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w]^2 + 4*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w]^2 + 4*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w]^2 - 2*Log[4]^2*Log[w]^2 - (8*GPL[-1/2, w]*Log[w]^3)/3 + (8*GPL[x - Sqrt[x*(1 + x)], w]*Log[w]^3)/3 + (8*GPL[x + Sqrt[x*(1 + x)], w]*Log[w]^3)/3 + (8*GPL[y - Sqrt[y*(1 + y)], w]*Log[w]^3)/3 + (8*GPL[y + Sqrt[y*(1 + y)], w]*Log[w]^3)/3 - (8*Log[4]*Log[w]^3)/3 - (4*Log[w]^4)/3 + 4*GPL[-1/2, w]*GPL[0, -x, y]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y]*Log[x] + 2*GPL[-1/2, -1/2, -1/2, w]*Log[x] - 2*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[0, 0, -x, y]*Log[x] - 4*GPL[0, -x, -x, y]*Log[x] - 4*GPL[-x, 0, -x, y]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 4*GPL[0, -x, y]*Log[4]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + GPL[-1/2, w]*Log[4]^2*Log[x] - GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2*Log[x] - GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2*Log[x] + (Log[4]^3*Log[x])/3 + GPL[-1/2, w]*GPL[-x, y]*Log[x]^2 - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x]^2 - GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x]^2 + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + GPL[0, -x, y]*Log[x]^2 - GPL[-x, -x, y]*Log[x]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + GPL[-x, y]*Log[4]*Log[x]^2 - GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x]^2 - GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2 + (GPL[-x, y]*Log[x]^3)/3 - (GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^3)/3 - (GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^3)/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^3)/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^3)/3 - Pi^2*GPL[-1/2, w]*Log[y] + Pi^2*GPL[-x, y]*Log[y] + Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/2, w]*GPL[0, -x, y]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y]*Log[y] + 2*GPL[-1/2, -1/2, -1/2, w]*Log[y] - 2*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[0, -x, -x, y]*Log[y] + 2*GPL[-x, 0, -x, y]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + (8*Log[2]^3*Log[y])/3 - Pi^2*Log[4]*Log[y] + 2*GPL[-1/2, -1/2, w]*Log[4]*Log[y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - 2*GPL[0, -x, y]*Log[4]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + GPL[-1/2, w]*Log[4]^2*Log[y] - GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2*Log[y] - GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2*Log[y] - 4*GPL[-1/2, w]*GPL[-x, y]*Log[x]*Log[y] + 4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[-1/2, -1/2, w]*Log[x]*Log[y] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 2*GPL[0, -x, y]*Log[x]*Log[y] + 4*GPL[-x, -x, y]*Log[x]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + 4*GPL[-1/2, w]*Log[4]*Log[x]*Log[y] - 4*GPL[-x, y]*Log[4]*Log[x]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y] + 2*Log[4]^2*Log[x]*Log[y] - (Pi^2*Log[y]^2)/2 + GPL[-1/2, w]*GPL[-x, y]*Log[y]^2 - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y]^2 + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[0, -x, y]*Log[y]^2 - GPL[-x, -x, y]*Log[y]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + GPL[-x, y]*Log[4]*Log[y]^2 - GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2 - GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2 + 3*GPL[-1/2, w]*Log[x]*Log[y]^2 - 3*GPL[-x, y]*Log[x]*Log[y]^2 - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y]^2 - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y]^2 + 3*Log[4]*Log[x]*Log[y]^2 - (GPL[-1/2, w]*Log[y]^3)/3 + (2*GPL[-x, y]*Log[y]^3)/3 - (GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^3)/3 - (GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^3)/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^3)/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^3)/3 - (Log[4]*Log[y]^3)/3 + (4*Log[x]*Log[y]^3)/3 - Log[y]^4/6 - (2*GPL[-x, y]*PolyGamma[2, 1])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*PolyGamma[2, 1])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*PolyGamma[2, 1])/3 + (4*Log[w]*PolyGamma[2, 1])/3 - (2*Log[x]*PolyGamma[2, 1])/3 + (22*GPL[-1/2, w]*Zeta[3])/3 - (10*GPL[-x, y]*Zeta[3])/3 - (10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Zeta[3])/3 - (10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Zeta[3])/3 + (44*Log[2]*Zeta[3])/3 - 8*Log[w]*Zeta[3] + 4*Log[x]*Zeta[3] + (22*Log[y]*Zeta[3])/3

==> anc/Solution2/M26W3.txt <==
-(GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]) + GPL[-1/4, x]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - GPL[-1/4, x]*GPL[0, 2*x, w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, -1/2, -1/2, w] + GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, x] - 2*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*x, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M26W4.txt <==
4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - 2*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[0, -1/2, w]*GPL[0, -1/4, x] + 4*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] + GPL[-1/4, x]*GPL[0, 0, -1/2, w] - GPL[-1/2, w]*GPL[0, 0, -1/4, x] + GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] - GPL[-1/4, x]*GPL[0, 0, 2*x, w] - GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/2, -1, -1/2, -1/2, w] - 3*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1, 0, -1/2, w] + GPL[-1/2, -1, 2*x, -1/2, w] + GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, -1/2, -1, -1/2, w] + 3*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, 0, -1/2, w] + 5*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, 0, -1, -1/2, w] - GPL[-1/2, 0, -1/2, -1/2, w] + 3*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, 0, -1/2, w] + 2*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, -1/2, -1, -1/2, w] - 3*GPL[0, -1/2, -1/2, -1/2, w] + 3*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, 2*x, -1/2, w] + 8*GPL[0, 0, -1/2, -1/2, w] - 6*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, x] + 4*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, x] - 4*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, 0, 2*x, -1/2, w] - GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, 2*x, -1, -1/2, w] - 2*GPL[0, 2*x, -1/2, -1/2, w] + GPL[0, 2*x, 0, -1/2, w] - 2*GPL[0, 2*x, 2*x, -1/2, w] + GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M27W4.txt <==
-2*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + GPL[0, -1/2, w]*GPL[0, -1/4, y] - GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] - GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[0, -1/2, w]*GPL[0, 1/4, y] - GPL[0, -1/4, y]*GPL[0, 2*y, w] - GPL[0, 1/4, y]*GPL[0, 2*y, w] - GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + 2*GPL[0, 1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + 2*GPL[0, 1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, 0, -1/2, w] + GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, -1/2, -1/2, w] + GPL[-1/2, 0, 0, -1/2, w] - 3*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, -1/2, -1/2, -1/2, w] + 4*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, -1/2, w] - 6*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[0, 0, -1/2, -1/2, w] - 3*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, y] + 3*GPL[0, 0, 0, 1/4, y] + 6*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 0, 2*y, -1/2, w] - 2*GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, 2*y, 0, -1/2, w] - GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] + GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] + GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] + GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] - 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, 0, -1/2, w]*Log[4] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[0, -1/2, -1/2, w]*Log[4] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[0, 0, 1/4, y]*Log[4] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] - GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[y] + GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] + GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] + GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] - 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[y] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, 0, -1/2, w]*Log[y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[0, -1/2, -1/2, w]*Log[y] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[0, 0, 1/4, y]*Log[y] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]

==> anc/Solution2/M28W2.txt <==
GPL[-1/2, w]*GPL[-1/4, y] - GPL[-1/4, y]*GPL[2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + 2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, w] - GPL[0, -1/4, y] - GPL[0, 1/4, y] - 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, w]*Log[4] + GPL[1/4, y]*Log[4] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, w]*Log[y] + GPL[1/4, y]*Log[y] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]

==> anc/Solution2/M28W3.txt <==
-(Pi^2*GPL[-1/2, w])/2 + (Pi^2*GPL[1/4, y])/2 + (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 2*GPL[-1/4, y]*GPL[-1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y] + 4*GPL[2*y, w]*GPL[-1/4, -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + GPL[-1/4, y]*GPL[0, -1/2, w] + 3*GPL[-1/2, w]*GPL[0, -1/4, y] - GPL[2*y, w]*GPL[0, -1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - GPL[2*y, w]*GPL[0, 1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - GPL[-1/4, y]*GPL[0, 2*y, w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, 2*y, w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/2, -1, -1/2, w] - 8*GPL[-1/2, 0, -1/2, w] + 10*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, -1/2, w] + 5*GPL[0, -1/2, -1/2, w] - 3*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/4, -1/4, y] + 10*GPL[0, 0, -1/2, w] - 3*GPL[0, 0, -1/4, y] - 7*GPL[0, 0, 1/4, y] - 10*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 1/4, y] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[1/4, 0, 1/4, y] - 2*GPL[2*y, -1, -1/2, w] - 2*GPL[2*y, -1/2, -1/2, w] + 2*GPL[2*y, 0, -1/2, w] - GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, 2*y, -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - 7*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[1/4, y]*GPL[2*y, w]*Log[4] + GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[-1/2, -1/2, w]*Log[4] + 4*GPL[0, 1/4, y]*Log[4] - 3*GPL[1/4, 1/4, y]*Log[4] + GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 - (GPL[1/4, y]*Log[4]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + GPL[1/4, y]*GPL[2*y, w]*Log[y] + GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/2, -1/2, w]*Log[y] + 4*GPL[0, 1/4, y]*Log[y] - 3*GPL[1/4, 1/4, y]*Log[y] + GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, w]*Log[4]*Log[y] - GPL[1/4, y]*Log[4]*Log[y] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (GPL[-1/2, w]*Log[y]^2)/2 - (GPL[1/4, y]*Log[y]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2

==> anc/Solution2/M28W4.txt <==
(Pi^2*GPL[-1/2, w]*GPL[-1/4, y])/2 - (Pi^2*GPL[-1/4, y]*GPL[2*y, w])/2 + (Pi^2*GPL[1/4, y]*GPL[2*y, w])/2 - (Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w])/2 + (Pi^2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w])/2 + Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] + Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + Pi^2*GPL[-1/2, -1/2, w] + Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] - 8*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + Pi^2*GPL[0, -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - (Pi^2*GPL[0, -1/4, y])/2 - 8*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + GPL[0, -1/2, w]*GPL[0, -1/4, y] + (3*Pi^2*GPL[0, 1/4, y])/2 - 2*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[0, -1/2, w]*GPL[0, 1/4, y] - Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + GPL[0, -1/4, y]*GPL[0, 2*y, w] + GPL[0, 1/4, y]*GPL[0, 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, 1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 2*GPL[0, 1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[1/4, 1/4, y])/2 + (Pi^2*GPL[2*y, -1/2, w])/2 + 8*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] - 6*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + 2*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] + 2*GPL[0, 1/4, y]*GPL[2*y, 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + 3*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + (Pi^2*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (3*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w])/2 + 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 8*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - 3*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (Pi^2*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 6*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 6*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 6*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 6*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] - 16*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] - 16*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] - 6*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] + 6*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] + 6*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - 2*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] - 12*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] + 8*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + 8*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - GPL[-1/4, y]*GPL[0, 0, -1/2, w] + 5*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + GPL[2*y, w]*GPL[0, 0, -1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + 4*GPL[-1/2, w]*GPL[0, 0, 1/4, y] + GPL[2*y, w]*GPL[0, 0, 1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, 1/4, y] - 14*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - 14*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 0, 1/4, y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 0, 1/4, y] + GPL[-1/4, y]*GPL[0, 0, 2*y, w] + GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] + 3*GPL[2*y, w]*GPL[0, 1/4, 1/4, y] + 3*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, 1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, 1/4, y] - 2*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[2*y, w]*GPL[1/4, 0, 1/4, y] + 3*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 0, 1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 0, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 0, 1/4, y] + GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] - GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] + GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] + 4*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] + GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] - 4*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/2, -1, -1, -1/2, w] - 10*GPL[-1/2, -1, -1/2, -1/2, w] + 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1, 0, -1/2, w] + 2*GPL[-1/2, -1, 2*y, -1/2, w] + 2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, 0, -1/2, w] - 8*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, 2*y, -1/2, w] - 2*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, -1, -1/2, w] - 20*GPL[-1/2, 0, -1/2, -1/2, w] + 24*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/2, 0, 0, -1/2, w] + 32*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 2*y, -1, -1/2, w] + 4*GPL[-1/2, 2*y, -1/2, -1/2, w] - 2*GPL[-1/2, 2*y, 0, -1/2, w] + 4*GPL[-1/2, 2*y, 2*y, -1/2, w] - 2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, -1, -1/2, w] + 11*GPL[0, -1/2, -1/2, -1/2, w] - 9*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, -1/2, 0, -1/2, w] - 8*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, 2*y, -1/2, w] - 2*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/4, -1/4, -1/4, y] + 6*GPL[0, -1/4, 0, -1/4, y] + 25*GPL[0, 0, -1/2, -1/2, w] - 27*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 27*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, 0, -1/4, -1/4, y] + 26*GPL[0, 0, 0, -1/2, w] - 3*GPL[0, 0, 0, -1/4, y] - 19*GPL[0, 0, 0, 1/4, y] - 26*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 26*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 21*GPL[0, 0, 1/4, 1/4, y] - 40*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, 0, 2*y, -1/2, w] + GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] + 15*GPL[0, 1/4, 0, 1/4, y] - 9*GPL[0, 1/4, 1/4, 1/4, y] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*y, -1, -1/2, w] - 2*GPL[0, 2*y, -1/2, -1/2, w] + GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*y, 2*y, -1/2, w] + GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[1/4, 0, 0, 1/4, y] - 9*GPL[1/4, 0, 1/4, 1/4, y] - 9*GPL[1/4, 1/4, 0, 1/4, y] + 4*GPL[2*y, -1, -1, -1/2, w] - 5*GPL[2*y, -1, -1/2, -1/2, w] + 3*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, -1, 0, -1/2, w] + GPL[2*y, -1, 2*y, -1/2, w] + GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*y, -1/2, -1, -1/2, w] + 4*GPL[2*y, -1/2, -1/2, -1/2, w] - 2*GPL[2*y, -1/2, 0, -1/2, w] + 4*GPL[2*y, -1/2, 2*y, -1/2, w] - 2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[2*y, 0, -1, -1/2, w] - GPL[2*y, 0, -1/2, -1/2, w] - 3*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, 0, 0, -1/2, w] + GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, 0, 2*y, -1/2, w] + GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*y, 2*y, -1, -1/2, w] + 4*GPL[2*y, 2*y, -1/2, -1/2, w] - 4*GPL[2*y, 2*y, 0, -1/2, w] + 2*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, 2*y, 2*y, -1/2, w] - 2*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] + 7*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] + 5*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] - 19*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + 17*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 17*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + 14*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 20*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 20*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 20*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 20*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 20*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 20*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - 2*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - 2*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] - 2*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] + 8*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 8*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[4] - GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] - GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] + 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[4] - 2*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[4] - GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] + 3*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - 2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + 4*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + 4*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[-1/2, -1, -1/2, w]*Log[4] - 4*GPL[-1/2, -1/2, -1/2, w]*Log[4] + 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[0, -1/2, -1/2, w]*Log[4] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 10*GPL[0, 0, 1/4, y]*Log[4] - 12*GPL[0, 1/4, 1/4, y]*Log[4] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 6*GPL[1/4, 0, 1/4, y]*Log[4] + 9*GPL[1/4, 1/4, 1/4, y]*Log[4] - 2*GPL[2*y, -1, -1/2, w]*Log[4] + GPL[2*y, 0, -1/2, w]*Log[4] - 2*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4] - 5*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[1/4, y]*GPL[2*y, w]*Log[4]^2)/2 - (GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2)/2 - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2 - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - GPL[-1/2, -1/2, w]*Log[4]^2 - 2*GPL[0, 1/4, y]*Log[4]^2 + (3*GPL[1/4, 1/4, y]*Log[4]^2)/2 - (GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2 - (GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[-1/2, w]*Log[4]^3)/6 + (GPL[1/4, y]*Log[4]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^3)/6 + 2*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] - 2*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] - 2*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] + 8*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 8*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[y] - GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] - GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[y] - 2*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[y] - GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[y] + 3*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[y] - 2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[y] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[y] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 4*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[y] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 4*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[-1/2, -1, -1/2, w]*Log[y] - 4*GPL[-1/2, -1/2, -1/2, w]*Log[y] + 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[0, -1/2, -1/2, w]*Log[y] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 10*GPL[0, 0, 1/4, y]*Log[y] - 12*GPL[0, 1/4, 1/4, y]*Log[y] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 6*GPL[1/4, 0, 1/4, y]*Log[y] + 9*GPL[1/4, 1/4, 1/4, y]*Log[y] - 2*GPL[2*y, -1, -1/2, w]*Log[y] + GPL[2*y, 0, -1/2, w]*Log[y] - 2*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[y] - 5*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[y] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[1/4, y]*GPL[2*y, w]*Log[4]*Log[y] - GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 2*GPL[-1/2, -1/2, w]*Log[4]*Log[y] - 4*GPL[0, 1/4, y]*Log[4]*Log[y] + 3*GPL[1/4, 1/4, y]*Log[4]*Log[y] - GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y] - GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (GPL[-1/2, w]*Log[4]^2*Log[y])/2 + (GPL[1/4, y]*Log[4]^2*Log[y])/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2*Log[y])/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2*Log[y])/2 - (GPL[1/4, y]*GPL[2*y, w]*Log[y]^2)/2 - (GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y]^2)/2 - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - GPL[-1/2, -1/2, w]*Log[y]^2 - 2*GPL[0, 1/4, y]*Log[y]^2 + (3*GPL[1/4, 1/4, y]*Log[y]^2)/2 - (GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y]^2 - (GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[-1/2, w]*Log[4]*Log[y]^2)/2 + (GPL[1/4, y]*Log[4]*Log[y]^2)/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y]^2)/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y]^2)/2 - (GPL[-1/2, w]*Log[y]^3)/6 + (GPL[1/4, y]*Log[y]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^3)/6

==> anc/Solution2/M29W0.txt <==
-1/2

==> anc/Solution2/M29W1.txt <==
2*GPL[-1/2, w] - 2*GPL[(-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(I/4)*(I + Sqrt[3]), w] + 2*Log[4] + 2*Log[y]

==> anc/Solution2/M29W2.txt <==
(3*Pi^2)/4 - (3*GPL[-1/2, w]*GPL[-1/4, y])/2 + (3*GPL[-1/4, y]*GPL[2*y, w])/2 + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w])/2 + 5*GPL[-1/2, -1/2, w] - 8*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 5*GPL[0, -1/2, w] + (3*GPL[0, -1/4, y])/2 + (5*GPL[0, 1/4, y])/2 - 5*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*GPL[2*y, -1/2, w])/2 + (3*GPL[(-2*y)/(1 + 4*y), -1/2, w])/2 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + (5*GPL[-1/2, w]*Log[4])/2 - (5*GPL[1/4, y]*Log[4])/2 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - Log[4]^2 + (5*GPL[-1/2, w]*Log[y])/2 - (5*GPL[1/4, y]*Log[y])/2 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 2*Log[4]*Log[y] - Log[y]^2

==> anc/Solution2/M29W3.txt <==
(9*Pi^2*GPL[-1/2, w])/4 - (5*Pi^2*GPL[1/4, y])/4 - Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[(I/4)*(I + Sqrt[3]), w] - (5*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/4 - (5*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/4 + 3*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - 3*GPL[-1/4, y]*GPL[-1/2, 2*y, w] + GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + 6*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 6*GPL[2*y, w]*GPL[-1/4, -1/4, y] - 6*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - (GPL[-1/4, y]*GPL[0, -1/2, w])/2 - 3*GPL[-1/2, w]*GPL[0, -1/4, y] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + (3*GPL[-1/2, w]*GPL[0, 1/4, y])/2 + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y])/2 + (GPL[-1/4, y]*GPL[0, 2*y, w])/2 + (GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w])/2 + 3*GPL[-1/4, y]*GPL[2*y, -1/2, w] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, w] - (3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w])/2 + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w])/2 - (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w])/2 - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[-1/2, -1, -1/2, w] + 14*GPL[-1/2, -1/2, -1/2, w] - 15*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/2, 0, -1/2, w] - 34*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 34*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, 2*y, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 17*GPL[0, -1/2, -1/2, w] - 18*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, -1/4, -1/4, y] + 4*GPL[0, 0, -1/2, w] + (5*GPL[0, 0, -1/4, y])/2 + (19*GPL[0, 0, 1/4, y])/2 - 4*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - (15*GPL[0, 1/4, 1/4, y])/2 - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, 2*y, -1/2, w]/2 + GPL[0, (-2*y)/(1 + 4*y), -1/2, w]/2 - (15*GPL[1/4, 0, 1/4, y])/2 - 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, -1, -1/2, w] + 3*GPL[2*y, -1/2, -1/2, w] - (3*GPL[2*y, 0, -1/2, w])/2 + 3*GPL[2*y, 2*y, -1/2, w] - (3*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w])/2 - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w])/2 + (3*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w])/2 - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (35*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w])/2 + (35*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (35*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (35*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/2 + (35*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (35*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (3*GPL[-1/2, w]*GPL[1/4, y]*Log[4])/2 - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] + (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - (GPL[-1/2, -1/2, w]*Log[4])/2 - (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - 6*GPL[0, 1/4, y]*Log[4] + (15*GPL[1/4, 1/4, y]*Log[4])/2 + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - (5*GPL[-1/2, w]*Log[4]^2)/4 + (5*GPL[1/4, y]*Log[4]^2)/4 + (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/4 + (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/4 + Log[4]^3/3 - (3*GPL[-1/2, w]*GPL[1/4, y]*Log[y])/2 - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] + (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[-1/2, -1/2, w]*Log[y])/2 - (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 6*GPL[0, 1/4, y]*Log[y] + (15*GPL[1/4, 1/4, y]*Log[y])/2 + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (5*GPL[-1/2, w]*Log[4]*Log[y])/2 + (5*GPL[1/4, y]*Log[4]*Log[y])/2 + (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y])/2 + (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y])/2 + Log[4]^2*Log[y] - (5*GPL[-1/2, w]*Log[y]^2)/4 + (5*GPL[1/4, y]*Log[y]^2)/4 + (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/4 + (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/4 + Log[4]*Log[y]^2 + Log[y]^3/3 - PolyGamma[2, 1]/6 + Zeta[3]

==> anc/Solution2/M29W4.txt <==
(79*Pi^4)/240 - (3*Pi^2*GPL[-1/2, w]*GPL[-1/4, y])/4 - (3*Pi^2*GPL[-1/2, w]*GPL[1/4, y])/4 + (3*Pi^2*GPL[-1/4, y]*GPL[2*y, w])/4 + (3*Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w])/4 - 3*Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] - 3*Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] + (15*Pi^2*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/4 + (15*Pi^2*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/4 + (9*Pi^2*GPL[-1/2, -1/2, w])/4 - 4*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - (3*Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/4 - (3*Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/4 - 12*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 12*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (5*Pi^2*GPL[0, -1/2, w])/2 + 2*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] + (3*Pi^2*GPL[0, -1/4, y])/4 + 14*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + GPL[0, -1/2, w]*GPL[0, -1/4, y] - (7*Pi^2*GPL[0, 1/4, y])/4 + (7*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y])/2 + GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y])/2 - 2*GPL[0, -1/2, w]*GPL[0, 1/4, y] - (5*Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w])/2 - (5*Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w])/2 - 2*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] - 2*GPL[0, -1/4, y]*GPL[0, 2*y, w] - 2*GPL[0, 1/4, y]*GPL[0, 2*y, w] - 2*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + 4*GPL[0, 1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] + 4*GPL[0, 1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] + (15*Pi^2*GPL[1/4, 1/4, y])/4 - 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*Pi^2*GPL[2*y, -1/2, w])/4 - 12*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] + 9*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] + 12*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + 6*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (9*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w])/2 - (9*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w])/2 + (3*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w])/4 - 6*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 12*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (9*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w])/2 - (9*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w])/2 + 3*Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 12*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 7*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 5*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 12*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 12*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 12*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + 12*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 3*Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 18*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 3*Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - 18*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 3*Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 12*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 7*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 5*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 12*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 12*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 12*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] + 12*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 3*Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 18*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 3*Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - 18*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - 5*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (15*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (5*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/4 + (5*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/4 - 15*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w] - 15*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w] + (15*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/4 + (45*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (15*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/4 + (45*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 5*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (15*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (5*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/4 + (5*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/4 - 15*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w] - 15*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w] + (15*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/4 + (45*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (15*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/4 + (45*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 4*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + 6*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + 6*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] + 3*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + 6*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] + 3*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 24*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 24*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] + 24*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] + 9*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 9*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] - 9*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] + GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] - GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 4*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] + 12*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 12*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - 12*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + (7*GPL[-1/4, y]*GPL[0, 0, -1/2, w])/2 - 5*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + 5*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + 5*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + (GPL[-1/2, w]*GPL[0, 0, 1/4, y])/2 + 22*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + 22*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 0, 1/4, y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 0, 1/4, y])/2 - (7*GPL[-1/4, y]*GPL[0, 0, 2*y, w])/2 - (7*GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w])/2 - (9*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y])/2 - 18*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 18*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, 1/4, y])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, 1/4, y])/2 + GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] - GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] - (GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w])/2 + (GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w])/2 - (GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w])/2 - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (9*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y])/2 - 18*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] - 18*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 0, 1/4, y])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 0, 1/4, y])/2 - (3*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w])/2 + (3*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w])/2 - (3*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w])/2 - 6*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + 6*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - 3*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - (3*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w])/2 - 6*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + 6*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - (3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w])/2 + (3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w])/2 + 3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (9*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w])/2 - (9*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w])/2 - (9*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w])/2 + (9*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w])/2 - (9*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w])/2 - (9*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w])/2 + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w])/2 - (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w])/2 + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w])/2 - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w])/2 - (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w])/2 - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] + (3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w])/2 - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] + 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w])/2 - (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w])/2 - (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w])/2 + (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w])/2 - (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w])/2 - (9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w])/2 + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] + 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] - 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 6*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] + 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] - 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] - 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 6*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 12*GPL[-1/2, -1, -1, -1/2, w] + 9*GPL[-1/2, -1, -1/2, -1/2, w] - 3*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1, 0, -1/2, w] - 4*GPL[-1/2, -1, 2*y, -1/2, w] - 4*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, -1/2, -1, -1/2, w] + 26*GPL[-1/2, -1/2, -1/2, -1/2, w] - 39*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 39*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 52*GPL[-1/2, -1/2, 0, -1/2, w] - 52*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 52*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, -1/2, 2*y, -1/2, w] + 6*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (7*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (7*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (7*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 8*GPL[-1/2, 0, -1, -1/2, w] + 90*GPL[-1/2, 0, -1/2, -1/2, w] - 96*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 76*GPL[-1/2, 0, 0, -1/2, w] - 80*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 136*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 136*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 136*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 136*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 136*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 136*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, 0, 2*y, -1/2, w] + 3*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - 80*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 96*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 96*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, 2*y, -1, -1/2, w] - 6*GPL[-1/2, 2*y, -1/2, -1/2, w] + 3*GPL[-1/2, 2*y, 0, -1/2, w] - 6*GPL[-1/2, 2*y, 2*y, -1/2, w] + 3*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (21*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w])/2 + (21*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (21*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (21*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/2 + (21*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (21*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 2*GPL[0, -1/2, -1, -1/2, w] + 32*GPL[0, -1/2, -1/2, -1/2, w] - 36*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 63*GPL[0, -1/2, 0, -1/2, w] - 68*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 68*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 72*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 72*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 72*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, -1/2, 2*y, -1/2, w] + 4*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, -1/4, -1/4, -1/4, y] - 9*GPL[0, -1/4, 0, -1/4, y] + 25*GPL[0, 0, -1/2, -1/2, w] - 18*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[0, 0, -1/4, -1/4, y] - 4*GPL[0, 0, 0, -1/2, w] + (9*GPL[0, 0, 0, -1/4, y])/2 + (59*GPL[0, 0, 0, 1/4, y])/2 + 4*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - (57*GPL[0, 0, 1/4, 1/4, y])/2 - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (7*GPL[0, 0, 2*y, -1/2, w])/2 - (7*GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w])/2 - (51*GPL[0, 1/4, 0, 1/4, y])/2 + (45*GPL[0, 1/4, 1/4, 1/4, y])/2 - 50*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 50*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 50*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 60*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 50*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 50*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 50*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 60*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, -1, -1/2, w] + GPL[0, 2*y, -1/2, -1/2, w] + (3*GPL[0, 2*y, 0, -1/2, w])/2 - 2*GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, 2*y, -1/2, w] - GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w]/2 + 2*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 6*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (5*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w])/2 - 2*GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w]/2 - GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 8*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 8*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (45*GPL[1/4, 0, 0, 1/4, y])/2 + (45*GPL[1/4, 0, 1/4, 1/4, y])/2 + (45*GPL[1/4, 1/4, 0, 1/4, y])/2 - 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*y, -1, -1, -1/2, w] + 3*GPL[2*y, -1, -1/2, -1/2, w] + 3*GPL[2*y, -1, 0, -1/2, w] - (3*GPL[2*y, -1, 2*y, -1/2, w])/2 - (3*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w])/2 - 6*GPL[2*y, -1/2, -1, -1/2, w] - 6*GPL[2*y, -1/2, -1/2, -1/2, w] + 3*GPL[2*y, -1/2, 0, -1/2, w] - 6*GPL[2*y, -1/2, 2*y, -1/2, w] + 3*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[2*y, 0, -1, -1/2, w] + 3*GPL[2*y, 0, -1/2, -1/2, w] - (3*GPL[2*y, 0, 0, -1/2, w])/2 + 3*GPL[2*y, 0, 2*y, -1/2, w] - (3*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w])/2 - 6*GPL[2*y, 2*y, -1, -1/2, w] - 6*GPL[2*y, 2*y, -1/2, -1/2, w] + 3*GPL[2*y, 2*y, 0, -1/2, w] - 6*GPL[2*y, 2*y, 2*y, -1/2, w] + 3*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] - 6*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w])/2 - (3*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w])/2 + 3*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 9*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (9*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w])/2 - (9*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w])/2 + 9*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (9*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w])/2 - (9*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w])/2 + 6*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + (3*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w])/2 + (3*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w])/2 - 12*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] + (3*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w])/2 + (3*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w])/2 - 3*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] + (3*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w])/2 - 3*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] + (3*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w])/2 + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - 12*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 9*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (9*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w])/2 - (9*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w])/2 + 9*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (9*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w])/2 - (9*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w])/2 + 12*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] + 30*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 30*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 34*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 40*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 5*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 5*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 39*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 33*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 33*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 30*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] + 30*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + 3*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 15*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 24*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 24*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 42*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 42*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 42*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 42*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 42*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 42*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] + 30*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 30*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 34*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 40*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 5*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 5*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 39*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 33*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 33*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 30*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] + 30*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + 3*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 15*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 24*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 24*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 42*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 42*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 42*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 42*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 42*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 42*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (95*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, -1/2, w])/2 + (95*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (95*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 60*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, -1/2, w] + 60*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 70*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 25*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w])/2 - (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/2 - (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (105*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (95*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, -1/2, w])/2 + (95*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (95*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 60*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, -1/2, w] + 60*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 60*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 70*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 25*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w])/2 - (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 + (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/2 - (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/2 - (105*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/2 - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (7*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4])/2 - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + (9*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (9*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + 2*GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] - GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] - 14*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] - 14*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[4] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[4] + 2*GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] + 2*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - 4*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] - 4*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] + (9*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4])/2 + 18*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 18*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[4])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[4])/2 - 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - 12*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - 12*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 18*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - 12*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - 12*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 18*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4])/2 + 15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[4] + 15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[4] - (45*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4])/2 + 15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[4] + 15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[4] - (45*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + 4*GPL[-1/2, -1, -1/2, w]*Log[4] + (11*GPL[-1/2, -1/2, -1/2, w]*Log[4])/2 - (7*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4])/2 + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4])/2 + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - 6*GPL[0, -1/2, -1/2, w]*Log[4] + 2*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 15*GPL[0, 0, 1/4, y]*Log[4] + 18*GPL[0, 1/4, 1/4, y]*Log[4] + 2*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 4*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 4*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 15*GPL[1/4, 0, 1/4, y]*Log[4] - (45*GPL[1/4, 1/4, 1/4, y]*Log[4])/2 + 3*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[4])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[4])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4])/2 + (3*GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2)/4 + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2 + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2 - (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/4 - (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/4 + (GPL[-1/2, -1/2, w]*Log[4]^2)/4 + (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/4 + (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/4 + 3*GPL[0, 1/4, y]*Log[4]^2 - (15*GPL[1/4, 1/4, y]*Log[4]^2)/4 - 3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - 3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]^2)/4 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/4 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/4 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]^2)/4 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/4 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/4 + (5*GPL[-1/2, w]*Log[4]^3)/12 - (5*GPL[1/4, y]*Log[4]^3)/12 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^3)/12 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^3)/12 - Log[4]^4/12 - (7*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y])/2 - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (9*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (9*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + 2*GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] - GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] - 14*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - 14*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[y] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[y] + 2*GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] + 2*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] - 4*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[y] - 4*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[y] + (9*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y])/2 + 18*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 18*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[y])/2 - 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] - 12*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 12*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 18*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] - 12*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - 12*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 18*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y])/2 + 15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[y] + 15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[y] - (45*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + 15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[y] + 15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[y] - (45*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + 4*GPL[-1/2, -1, -1/2, w]*Log[y] + (11*GPL[-1/2, -1/2, -1/2, w]*Log[y])/2 - (7*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y])/2 + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (9*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (9*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 6*GPL[0, -1/2, -1/2, w]*Log[y] + 2*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 15*GPL[0, 0, 1/4, y]*Log[y] + 18*GPL[0, 1/4, 1/4, y]*Log[y] + 2*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 4*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 4*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 15*GPL[1/4, 0, 1/4, y]*Log[y] - (45*GPL[1/4, 1/4, 1/4, y]*Log[y])/2 + 3*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 5*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 5*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 18*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[y])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[y])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (45*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (3*GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y])/2 + 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y])/2 - (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y])/2 + (GPL[-1/2, -1/2, w]*Log[4]*Log[y])/2 + (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y])/2 + (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y])/2 + 6*GPL[0, 1/4, y]*Log[4]*Log[y] - (15*GPL[1/4, 1/4, y]*Log[4]*Log[y])/2 - 6*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]*Log[y])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y])/2 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y])/2 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]*Log[y])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y])/2 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y])/2 + (5*GPL[-1/2, w]*Log[4]^2*Log[y])/4 - (5*GPL[1/4, y]*Log[4]^2*Log[y])/4 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2*Log[y])/4 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2*Log[y])/4 - (Log[4]^3*Log[y])/3 + (3*GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2)/4 + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2 + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2 - (15*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/4 - (15*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/4 + (GPL[-1/2, -1/2, w]*Log[y]^2)/4 + (3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/4 + (3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/4 + 3*GPL[0, 1/4, y]*Log[y]^2 - (15*GPL[1/4, 1/4, y]*Log[y]^2)/4 - 3*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - 3*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y]^2)/4 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/4 - (15*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/4 + (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y]^2)/4 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/4 - (15*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/4 + (5*GPL[-1/2, w]*Log[4]*Log[y]^2)/4 - (5*GPL[1/4, y]*Log[4]*Log[y]^2)/4 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y]^2)/4 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y]^2)/4 - (Log[4]^2*Log[y]^2)/2 + (5*GPL[-1/2, w]*Log[y]^3)/12 - (5*GPL[1/4, y]*Log[y]^3)/12 - (5*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^3)/12 - (5*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^3)/12 - (Log[4]*Log[y]^3)/3 - Log[y]^4/12 + (2*GPL[-1/2, w]*PolyGamma[2, 1])/3 - (2*GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (2*GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (2*Log[4]*PolyGamma[2, 1])/3 + (2*Log[y]*PolyGamma[2, 1])/3 - 4*GPL[-1/2, w]*Zeta[3] + 4*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 4*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3] - 4*Log[4]*Zeta[3] - 4*Log[y]*Zeta[3]

==> anc/Solution2/M2W0.txt <==
1

==> anc/Solution2/M2W1.txt <==
-Log[4] - Log[y]

==> anc/Solution2/M2W2.txt <==
Log[4]^2/2 + Log[4]*Log[y] + Log[y]^2/2

==> anc/Solution2/M2W3.txt <==
-Log[4]^3/6 - (Log[4]^2*Log[y])/2 - (Log[4]*Log[y]^2)/2 - Log[y]^3/6 + PolyGamma[2, 1]/3 - 2*Zeta[3]

==> anc/Solution2/M2W4.txt <==
-Pi^4/30 + Log[4]^4/24 + (Log[4]^3*Log[y])/6 + (Log[4]^2*Log[y]^2)/4 + (Log[4]*Log[y]^3)/6 + Log[y]^4/24 - (Log[4]*PolyGamma[2, 1])/3 - (Log[y]*PolyGamma[2, 1])/3 + 2*Log[4]*Zeta[3] + 2*Log[y]*Zeta[3]

==> anc/Solution2/M30W3.txt <==
(2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[0, -1/2, w] + (3*I)*GPL[-1/2, w]*GPL[0, -1/4, y] + I*GPL[2*y, w]*GPL[0, -1/4, y] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + (3*I)*GPL[-1/2, w]*GPL[0, 1/4, y] + I*GPL[2*y, w]*GPL[0, 1/4, y] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + (2*I)*GPL[-1/4, y]*GPL[0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + (6*I)*GPL[-1/2, -1/2, -1/2, w] - (8*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 0, -1/2, w] + (4*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, -1/2, w] + (3*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 0, -1/2, w] - (2*I)*GPL[0, 2*y, -1/2, w] - (2*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*y, 0, -1/2, w] + I*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, w]*GPL[1/4, y]*Log[4] - I*GPL[1/4, y]*GPL[2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + (3*I)*GPL[-1/2, -1/2, w]*Log[4] - (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[0, -1/2, w]*Log[4] - I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[-1/2, w]*GPL[1/4, y]*Log[y] - I*GPL[1/4, y]*GPL[2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y] + (3*I)*GPL[-1/2, -1/2, w]*Log[y] - (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[0, -1/2, w]*Log[y] - I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]

==> anc/Solution2/M30W4.txt <==
((-3*I)/2)*Pi^2*GPL[-1/2, w]*GPL[1/4, y] - (I/2)*Pi^2*GPL[1/4, y]*GPL[2*y, w] + (I/2)*Pi^2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + ((3*I)/2)*Pi^2*GPL[-1/2, -1/2, w] - ((3*I)/2)*Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - ((3*I)/2)*Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + I*Pi^2*GPL[0, -1/2, w] + (8*I)*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - (6*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, y] - (2*I)*GPL[-1, 2*y, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + (4*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - (15*I)*GPL[0, -1/2, w]*GPL[0, -1/4, y] - (6*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, y] - (2*I)*GPL[-1, 2*y, w]*GPL[0, 1/4, y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + I*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - (3*I)*GPL[0, -1/2, w]*GPL[0, 1/4, y] - (8*I)*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] - I*GPL[0, -1/4, y]*GPL[0, 2*y, w] - I*GPL[0, 1/4, y]*GPL[0, 2*y, w] + (8*I)*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + I*GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] - (2*I)*GPL[0, 1/4, y]*GPL[2*y, 2*y, w] - I*GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - I*GPL[0, 1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[0, 1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + (3*I)*GPL[0, 1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - (I/2)*Pi^2*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*I)*GPL[0, 1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (I/2)*Pi^2*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (3*I)*GPL[0, 1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - I*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + I*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + I*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - (3*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (I/2)*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (3*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (I/2)*Pi^2*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (3*I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (6*I)*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + (6*I)*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - (2*I)*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (6*I)*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + (6*I)*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - (2*I)*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, y]*GPL[-1, 0, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[-1, 0, 2*y, w] + (4*I)*GPL[-1/4, y]*GPL[-1, 0, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + (6*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, y]*GPL[0, -1, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[0, -1, 2*y, w] + (4*I)*GPL[-1/4, y]*GPL[0, -1, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] - (10*I)*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] - (12*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - (4*I)*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] + (5*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, y] - I*GPL[2*y, w]*GPL[0, 0, -1/4, y] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] + (13*I)*GPL[-1/2, w]*GPL[0, 0, 1/4, y] - I*GPL[2*y, w]*GPL[0, 0, 1/4, y] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, 1/4, y] - (9*I)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y] - (3*I)*GPL[2*y, w]*GPL[0, 1/4, 1/4, y] + (3*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, 1/4, y] + (4*I)*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + (4*I)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (9*I)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y] - (3*I)*GPL[2*y, w]*GPL[1/4, 0, 1/4, y] + (3*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 0, 1/4, y] + (2*I)*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - (12*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (16*I)*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, 0, -1/2, w] - (8*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (6*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (6*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, 0, -1/2, -1/2, w] - (6*I)*GPL[-1, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1, 0, 0, -1/2, w] + (4*I)*GPL[-1, 0, 2*y, -1/2, w] + (4*I)*GPL[-1, 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, 2*y, 0, -1/2, w] - (2*I)*GPL[-1, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2*I)*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (6*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1, -1/2, -1/2, w] + (6*I)*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, -1, 0, -1/2, w] - (2*I)*GPL[-1/2, -1, 2*y, -1/2, w] - (2*I)*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1, -1/2, w] + (6*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] - (14*I)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (14*I)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, 0, -1/2, w] - (38*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (38*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 0, -1, -1/2, w] - (6*I)*GPL[-1/2, 0, -1/2, -1/2, w] + (6*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (22*I)*GPL[-1/2, 0, 0, -1/2, w] + (20*I)*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (20*I)*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 0, 2*y, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] + (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (12*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (16*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (16*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (16*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (16*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (16*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (16*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (21*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + (21*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (21*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + (21*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[0, -1, -1/2, -1/2, w] - (6*I)*GPL[0, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[0, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[0, -1, 0, -1/2, w] + (4*I)*GPL[0, -1, 2*y, -1/2, w] + (4*I)*GPL[0, -1, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[0, -1/2, -1/2, -1/2, w] + (17*I)*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (17*I)*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, -1/2, 0, -1/2, w] + (8*I)*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, -1/2, 2*y, -1/2, w] - (10*I)*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[0, 0, -1, -1/2, w] + (7*I)*GPL[0, 0, -1/2, -1/2, w] - (3*I)*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 2*y, -1, -1/2, w] + (4*I)*GPL[0, 2*y, -1/2, -1/2, w] - I*GPL[0, 2*y, 0, -1/2, w] - I*GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 2*y, 2*y, -1/2, w] - (2*I)*GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - (5*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (4*I)*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1, -1/2, -1/2, w] - (3*I)*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, 0, -1/2, -1/2, w] + (3*I)*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, 0, 0, -1/2, w] - I*GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 0, 2*y, -1/2, w] + (2*I)*GPL[2*y, 2*y, 0, -1/2, w] - (2*I)*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2*I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (7*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + (7*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (7*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + (7*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (15*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + (17*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (17*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (7*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - (7*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (7*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - (7*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (8*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (8*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[4] + (2*I)*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[4] - (2*I)*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - (8*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - (8*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + (9*I)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (9*I)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] - (8*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] + I*GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] + (9*I)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4] + (3*I)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[4] + (2*I)*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (2*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (6*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (2*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (2*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (6*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (2*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (2*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (6*I)*GPL[-1, -1/2, -1/2, w]*Log[4] + (6*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (6*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (4*I)*GPL[-1, 0, -1/2, w]*Log[4] + (2*I)*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (4*I)*GPL[0, -1, -1/2, w]*Log[4] - I*GPL[0, -1/2, -1/2, w]*Log[4] + (3*I)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*I)*GPL[0, 0, -1/2, w]*Log[4] + I*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[2*y, -1, -1/2, w]*Log[4] - I*GPL[2*y, 0, -1/2, w]*Log[4] + (2*I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4] - (5*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w]*Log[4] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (4*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w]*Log[4] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (4*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2 + (I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[4]^2 - (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2 - ((3*I)/2)*GPL[-1/2, -1/2, w]*Log[4]^2 + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - I*GPL[0, -1/2, w]*Log[4]^2 + (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + (6*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[y] - (2*I)*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[y] - I*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] - (8*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (8*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (9*I)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (9*I)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] - (8*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] + I*GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] - I*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] + (9*I)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y] + (3*I)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[y] + (2*I)*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[y] - (2*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (6*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] - (6*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] - (6*I)*GPL[-1, -1/2, -1/2, w]*Log[y] + (6*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (6*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[-1, 0, -1/2, w]*Log[y] + (2*I)*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2*I)*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3*I)*GPL[-1/2, -1/2, -1/2, w]*Log[y] - I*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (9*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (9*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[0, -1, -1/2, w]*Log[y] - I*GPL[0, -1/2, -1/2, w]*Log[y] + (3*I)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[0, 0, -1/2, w]*Log[y] + I*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[2*y, -1, -1/2, w]*Log[y] - I*GPL[2*y, 0, -1/2, w]*Log[y] + (2*I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2*I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[y] - (5*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w]*Log[y] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w]*Log[y] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y] + I*GPL[1/4, y]*GPL[2*y, w]*Log[4]*Log[y] - I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (3*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[y] + (3*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + (3*I)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (2*I)*GPL[0, -1/2, w]*Log[4]*Log[y] + I*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + I*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2 + (I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[y]^2 - (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y]^2 - ((3*I)/2)*GPL[-1/2, -1/2, w]*Log[y]^2 + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - I*GPL[0, -1/2, w]*Log[y]^2 + (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2

==> anc/Solution2/M31W4.txt <==
-2*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + GPL[0, -1/2, w]*GPL[0, -1/4, x] - GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] + GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[0, -1/2, w]*GPL[0, 1/4, x] - GPL[0, -1/4, x]*GPL[0, 2*x, w] - GPL[0, 1/4, x]*GPL[0, 2*x, w] - GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + 2*GPL[0, 1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] + 2*GPL[0, 1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, 0, -1/2, w] + GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, -1/2, -1/2, w] + GPL[-1/2, 0, 0, -1/2, w] - 3*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, -1/2, -1/2, -1/2, w] + 4*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, -1/2, w] - 6*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[0, 0, -1/2, -1/2, w] - 3*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, x] + 3*GPL[0, 0, 0, 1/4, x] + 6*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 0, 2*x, -1/2, w] - 2*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, 2*x, 0, -1/2, w] - GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] + GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] + GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] - 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4] - 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, 0, -1/2, w]*Log[4] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[0, -1/2, -1/2, w]*Log[4] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[0, 0, 1/4, x]*Log[4] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] - GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] + GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] - 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, 0, -1/2, w]*Log[x] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[0, -1/2, -1/2, w]*Log[x] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[0, 0, 1/4, x]*Log[x] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]

==> anc/Solution2/M32W2.txt <==
GPL[-1/2, w]*GPL[-1/4, x] - GPL[-1/4, x]*GPL[2*x, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + 2*GPL[-1/2, -1/2, w] - GPL[0, -1/4, x] + GPL[2*x, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1/2, w]

==> anc/Solution2/M32W3.txt <==
-2*GPL[-1/4, x]*GPL[-1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, x] + 4*GPL[2*x, w]*GPL[-1/4, -1/4, x] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + GPL[-1/4, x]*GPL[0, -1/2, w] + GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[2*x, w]*GPL[0, -1/4, x] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[2*x, w]*GPL[0, 1/4, x] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[-1/4, x]*GPL[0, 2*x, w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, 2*x, w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/2, -1, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, w] + 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/2, 2*x, -1/2, w] + 3*GPL[0, -1/2, -1/2, w] - GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/4, -1/4, x] - 2*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, x] + 2*GPL[0, 0, 1/4, x] + 2*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*x, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*x, -1, -1/2, w] - 2*GPL[2*x, -1/2, -1/2, w] + GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, 2*x, -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[1/4, x]*GPL[2*x, w]*Log[4] - GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] - 2*GPL[-1/2, -1/2, w]*Log[4] - GPL[0, 1/4, x]*Log[4] - GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[1/4, x]*GPL[2*x, w]*Log[x] - GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/2, -1/2, w]*Log[x] - GPL[0, 1/4, x]*Log[x] - GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]

==> anc/Solution2/M32W4.txt <==
(Pi^2*GPL[-1/2, w]*GPL[-1/4, x])/2 - (Pi^2*GPL[-1/4, x]*GPL[2*x, w])/2 - (Pi^2*GPL[1/4, x]*GPL[2*x, w])/2 - (Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w])/2 - (Pi^2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w])/2 + (Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 + (Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 + 8*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] - 8*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - (Pi^2*GPL[0, -1/4, x])/2 - 4*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[0, -1/2, w]*GPL[0, -1/4, x] - (Pi^2*GPL[0, 1/4, x])/2 + 3*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[0, -1/2, w]*GPL[0, 1/4, x] + 4*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + GPL[0, -1/4, x]*GPL[0, 2*x, w] + GPL[0, 1/4, x]*GPL[0, 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, 1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] - 2*GPL[0, 1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[2*x, -1/2, w])/2 + 8*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] - 6*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] - 2*GPL[0, -1/4, x]*GPL[2*x, 2*x, w] - 2*GPL[0, 1/4, x]*GPL[2*x, 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + 3*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + 3*GPL[0, 1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + 3*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + 3*GPL[0, 1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w])/2 + 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 8*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 3*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 3*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 3*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 3*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] - 16*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - 16*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] - 6*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] + 6*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + 6*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] - 2*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[2*x, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - GPL[-1/4, x]*GPL[0, 0, -1/2, w] - GPL[-1/2, w]*GPL[0, 0, -1/4, x] - GPL[2*x, w]*GPL[0, 0, -1/4, x] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, x] + 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] - 2*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - GPL[2*x, w]*GPL[0, 0, 1/4, x] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + GPL[-1/4, x]*GPL[0, 0, 2*x, w] + GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - 3*GPL[2*x, w]*GPL[0, 1/4, 1/4, x] - 3*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 2*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 3*GPL[2*x, w]*GPL[1/4, 0, 1/4, x] - 3*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] - GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] + GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] - 4*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/2, -1, -1, -1/2, w] + 2*GPL[-1/2, -1, -1/2, -1/2, w] - 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1, 0, -1/2, w] + 2*GPL[-1/2, -1, 2*x, -1/2, w] + 2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, -1/2, -1/2, -1/2, w] - 2*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 18*GPL[-1/2, -1/2, 0, -1/2, w] + 16*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, 2*x, -1/2, w] - 2*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, -1, -1/2, w] - 4*GPL[-1/2, 0, -1/2, -1/2, w] + 4*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, 0, -1/2, w] - 2*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, 2*x, -1/2, w] - 2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, 2*x, -1, -1/2, w] + 4*GPL[-1/2, 2*x, -1/2, -1/2, w] - 2*GPL[-1/2, 2*x, 0, -1/2, w] + 4*GPL[-1/2, 2*x, 2*x, -1/2, w] - 2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 6*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 6*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, -1, -1/2, w] + 9*GPL[0, -1/2, -1/2, -1/2, w] - 7*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, 2*x, -1/2, w] - 2*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/4, -1/4, -1/4, x] + 6*GPL[0, -1/4, 0, -1/4, x] - 11*GPL[0, 0, -1/2, -1/2, w] + 9*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, x] + 2*GPL[0, 0, 0, -1/2, w] - GPL[0, 0, 0, -1/4, x] - 2*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, 0, 1/4, 1/4, x] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, 0, 2*x, -1/2, w] + GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[0, 1/4, 0, 1/4, x] - 2*GPL[0, 2*x, -1, -1/2, w] - 2*GPL[0, 2*x, -1/2, -1/2, w] + GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*x, 2*x, -1/2, w] + GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1, -1, -1/2, w] + GPL[2*x, -1, -1/2, -1/2, w] - 3*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, -1, 0, -1/2, w] + GPL[2*x, -1, 2*x, -1/2, w] + GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[2*x, -1/2, -1, -1/2, w] + 4*GPL[2*x, -1/2, -1/2, -1/2, w] - 2*GPL[2*x, -1/2, 0, -1/2, w] + 4*GPL[2*x, -1/2, 2*x, -1/2, w] - 2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*x, 0, -1, -1/2, w] - 3*GPL[2*x, 0, -1/2, -1/2, w] + 3*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[2*x, 2*x, -1, -1/2, w] + 4*GPL[2*x, 2*x, -1/2, -1/2, w] - 2*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, 2*x, 2*x, -1/2, w] - 2*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + 11*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - 17*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 17*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 10*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 10*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] + 2*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] + GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] - GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] + 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4] + 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + 2*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[4] + GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - 3*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] + 2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[-1/2, -1, -1/2, w]*Log[4] + 3*GPL[-1/2, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[-1/2, 0, -1/2, w]*Log[4] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[0, -1/2, -1/2, w]*Log[4] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[0, 0, 1/4, x]*Log[4] + 3*GPL[0, 1/4, 1/4, x]*Log[4] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[2*x, -1, -1/2, w]*Log[4] - GPL[2*x, 0, -1/2, w]*Log[4] + 2*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4] + 5*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 6*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 6*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[1/4, x]*GPL[2*x, w]*Log[4]^2)/2 + (GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + GPL[-1/2, -1/2, w]*Log[4]^2 + (GPL[0, 1/4, x]*Log[4]^2)/2 + (GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2 + (GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - 3*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] + 2*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] + GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] - GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] + 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + 2*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[x] + GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[x] - 3*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[x] + 2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[x] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/2, -1, -1/2, w]*Log[x] + 3*GPL[-1/2, -1/2, -1/2, w]*Log[x] - 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[-1/2, 0, -1/2, w]*Log[x] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[0, -1/2, -1/2, w]*Log[x] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[0, 0, 1/4, x]*Log[x] + 3*GPL[0, 1/4, 1/4, x]*Log[x] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[2*x, -1, -1/2, w]*Log[x] - GPL[2*x, 0, -1/2, w]*Log[x] + 2*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[x] + 5*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[x] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[1/4, x]*GPL[2*x, w]*Log[4]*Log[x] + GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 2*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + GPL[0, 1/4, x]*Log[4]*Log[x] + GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] + GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (GPL[1/4, x]*GPL[2*x, w]*Log[x]^2)/2 + (GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + GPL[-1/2, -1/2, w]*Log[x]^2 + (GPL[0, 1/4, x]*Log[x]^2)/2 + (GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x]^2 + (GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2

==> anc/Solution2/M33W0.txt <==
4

==> anc/Solution2/M33W1.txt <==
-2*GPL[-1/2, w] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(I/4)*(I + Sqrt[3]), w] - 4*Log[4] - 4*Log[x]

==> anc/Solution2/M33W2.txt <==
-4*GPL[-1/2, -1/2, w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, -1/2, w] - GPL[0, -1/4, x] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*Log[4]^2 + 4*Log[4]*Log[x] + 2*Log[x]^2

==> anc/Solution2/M33W3.txt <==
-(Pi^2*GPL[-1/2, w]) + Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[(I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[0, 1/4, x] + GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - 2*GPL[-1/4, x]*GPL[0, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 17*GPL[-1/2, -1/2, -1/2, w] + 15*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, 0, -1/2, w] + 10*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/2, -1/2, w] + 20*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/4, -1/4, x] - 24*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, x] + 2*GPL[0, 0, 1/4, x] + 24*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*x, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, w]*GPL[1/4, x]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] - 5*GPL[-1/2, -1/2, w]*Log[4] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[0, 1/4, x]*Log[4] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*Log[4]^3)/3 + GPL[-1/2, w]*GPL[1/4, x]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] - 5*GPL[-1/2, -1/2, w]*Log[x] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[0, 1/4, x]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*Log[4]^2*Log[x] - 2*Log[4]*Log[x]^2 - (2*Log[x]^3)/3 + (4*PolyGamma[2, 1])/3 - 8*Zeta[3]

==> anc/Solution2/M33W4.txt <==
(-2*Pi^4)/15 + (Pi^2*GPL[-1/2, w]*GPL[1/4, x])/2 - (Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 - (Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 - (9*Pi^2*GPL[-1/2, -1/2, w])/2 + 2*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + (Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + (Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 8*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 4*Pi^2*GPL[0, -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - (Pi^2*GPL[0, -1/4, x])/2 + 12*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 4*GPL[0, -1/2, w]*GPL[0, -1/4, x] - (Pi^2*GPL[0, 1/4, x])/2 + 6*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] + 4*Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + 4*Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 4*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] - 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[0, 0, -1/2, w] - 4*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] - 9*GPL[-1/2, w]*GPL[0, 0, 1/4, x] + 9*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + 9*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] - 2*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 4*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 6*GPL[-1/2, -1, -1/2, -1/2, w] - 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1, 0, -1/2, w] - 2*GPL[-1/2, -1, 2*x, -1/2, w] - 2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, -1/2, -1, -1/2, w] - 22*GPL[-1/2, -1/2, -1/2, -1/2, w] + 12*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 74*GPL[-1/2, -1/2, 0, -1/2, w] + 66*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 66*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 60*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 60*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 6*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, -1, -1/2, w] - 44*GPL[-1/2, 0, -1/2, -1/2, w] + 40*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, 0, 0, -1/2, w] + 12*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, 2*x, -1/2, w] - 2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 12*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, -1/2, -1, -1/2, w] - 44*GPL[0, -1/2, -1/2, -1/2, w] + 44*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 44*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 68*GPL[0, -1/2, 0, -1/2, w] + 72*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, 2*x, -1/2, w] - 16*GPL[0, -1/4, -1/4, -1/4, x] + 6*GPL[0, -1/4, 0, -1/4, x] - 68*GPL[0, 0, -1/2, -1/2, w] + 72*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, x] - 48*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, x] + 6*GPL[0, 0, 0, 1/4, x] + 48*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, 0, 1/4, 1/4, x] + 96*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 0, 2*x, -1/2, w] - 2*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[0, 1/4, 0, 1/4, x] + 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 2*x, -1, -1/2, w] - 4*GPL[0, 2*x, -1/2, -1/2, w] + 2*GPL[0, 2*x, 0, -1/2, w] - 4*GPL[0, 2*x, 2*x, -1/2, w] + 2*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - 8*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] - 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] - 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] - 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] - 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] + 4*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 5*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - 5*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - 5*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 8*GPL[-1/2, -1, -1/2, w]*Log[4] + 6*GPL[-1/2, -1/2, -1/2, w]*Log[4] - 6*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[-1/2, 0, -1/2, w]*Log[4] - 8*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[0, 0, 1/4, x]*Log[4] + 3*GPL[0, 1/4, 1/4, x]*Log[4] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2)/2 + (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (5*GPL[-1/2, -1/2, w]*Log[4]^2)/2 - (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[0, 1/4, x]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + Log[4]^4/6 - 6*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] + 4*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 5*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - 5*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - 5*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 8*GPL[-1/2, -1, -1/2, w]*Log[x] + 6*GPL[-1/2, -1/2, -1/2, w]*Log[x] - 6*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/2, 0, -1/2, w]*Log[x] - 8*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[0, 0, 1/4, x]*Log[x] + 3*GPL[0, 1/4, 1/4, x]*Log[x] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + 5*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[0, 1/4, x]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (2*Log[4]^3*Log[x])/3 - (GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2)/2 + (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (5*GPL[-1/2, -1/2, w]*Log[x]^2)/2 - (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[0, 1/4, x]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + Log[4]^2*Log[x]^2 + (2*Log[4]*Log[x]^3)/3 + Log[x]^4/6 - (2*GPL[-1/2, w]*PolyGamma[2, 1])/3 + (2*GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (2*GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (4*Log[4]*PolyGamma[2, 1])/3 - (4*Log[x]*PolyGamma[2, 1])/3 + 4*GPL[-1/2, w]*Zeta[3] - 4*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] - 4*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3] + 8*Log[4]*Zeta[3] + 8*Log[x]*Zeta[3]

==> anc/Solution2/M34W3.txt <==
(2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[0, -1/2, w] + (3*I)*GPL[-1/2, w]*GPL[0, -1/4, x] + I*GPL[2*x, w]*GPL[0, -1/4, x] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + (3*I)*GPL[-1/2, w]*GPL[0, 1/4, x] + I*GPL[2*x, w]*GPL[0, 1/4, x] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + (2*I)*GPL[-1/4, x]*GPL[0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + (6*I)*GPL[-1/2, -1/2, -1/2, w] - (8*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 0, -1/2, w] + (4*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, -1/2, w] + (3*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 0, -1/2, w] - (2*I)*GPL[0, 2*x, -1/2, w] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*x, 0, -1/2, w] + I*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, w]*GPL[1/4, x]*Log[4] - I*GPL[1/4, x]*GPL[2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] + (3*I)*GPL[-1/2, -1/2, w]*Log[4] - (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[0, -1/2, w]*Log[4] - I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[-1/2, w]*GPL[1/4, x]*Log[x] - I*GPL[1/4, x]*GPL[2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x] + (3*I)*GPL[-1/2, -1/2, w]*Log[x] - (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[0, -1/2, w]*Log[x] - I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]

==> anc/Solution2/M34W4.txt <==
((-3*I)/2)*Pi^2*GPL[-1/2, w]*GPL[1/4, x] - (I/2)*Pi^2*GPL[1/4, x]*GPL[2*x, w] + (I/2)*Pi^2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + ((3*I)/2)*Pi^2*GPL[-1/2, -1/2, w] - ((3*I)/2)*Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - ((3*I)/2)*Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + I*Pi^2*GPL[0, -1/2, w] + (8*I)*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - (6*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] - (2*I)*GPL[-1, 2*x, w]*GPL[0, -1/4, x] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + (4*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (15*I)*GPL[0, -1/2, w]*GPL[0, -1/4, x] - (6*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, x] - (2*I)*GPL[-1, 2*x, w]*GPL[0, 1/4, x] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + I*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] - (3*I)*GPL[0, -1/2, w]*GPL[0, 1/4, x] - (8*I)*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] - I*GPL[0, -1/4, x]*GPL[0, 2*x, w] - I*GPL[0, 1/4, x]*GPL[0, 2*x, w] + (8*I)*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + I*GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, 2*x, w] - (2*I)*GPL[0, 1/4, x]*GPL[2*x, 2*x, w] - I*GPL[0, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - I*GPL[0, 1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + (3*I)*GPL[0, 1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + (3*I)*GPL[0, 1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (I/2)*Pi^2*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3*I)*GPL[0, 1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (I/2)*Pi^2*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (3*I)*GPL[0, 1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - I*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + I*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (3*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - (3*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (I/2)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (3*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (I/2)*Pi^2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (3*I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (6*I)*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + (6*I)*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - (2*I)*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (6*I)*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + (6*I)*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - (2*I)*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, x]*GPL[-1, 0, -1/2, w] - (4*I)*GPL[-1/4, x]*GPL[-1, 0, 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[-1, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + (6*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, x]*GPL[0, -1, -1/2, w] - (4*I)*GPL[-1/4, x]*GPL[0, -1, 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[0, -1, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - (4*I)*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - (10*I)*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] - (12*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - (4*I)*GPL[2*x, w]*GPL[0, -1/4, -1/4, x] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, x] + (5*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - I*GPL[2*x, w]*GPL[0, 0, -1/4, x] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, x] + (13*I)*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - I*GPL[2*x, w]*GPL[0, 0, 1/4, x] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, x] - (9*I)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] - (3*I)*GPL[2*x, w]*GPL[0, 1/4, 1/4, x] + (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, 1/4, x] + (4*I)*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - (4*I)*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (9*I)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] - (3*I)*GPL[2*x, w]*GPL[1/4, 0, 1/4, x] + (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 0, 1/4, x] + (2*I)*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] - (12*I)*GPL[-1, -1/2, -1/2, -1/2, w] + (16*I)*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, 0, -1/2, w] - (8*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (6*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (6*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, 0, -1/2, -1/2, w] - (6*I)*GPL[-1, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1, 0, 0, -1/2, w] + (4*I)*GPL[-1, 0, 2*x, -1/2, w] + (4*I)*GPL[-1, 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, 2*x, 0, -1/2, w] - (2*I)*GPL[-1, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (6*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1, -1/2, -1/2, w] + (6*I)*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, -1, 0, -1/2, w] - (2*I)*GPL[-1/2, -1, 2*x, -1/2, w] - (2*I)*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, -1/2, -1, -1/2, w] + (6*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] - (14*I)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (14*I)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, 0, -1/2, w] - (38*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (38*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 0, -1, -1/2, w] - (6*I)*GPL[-1/2, 0, -1/2, -1/2, w] + (6*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (22*I)*GPL[-1/2, 0, 0, -1/2, w] + (20*I)*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (20*I)*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 0, 2*x, -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] + (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (12*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (16*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (16*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (16*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (16*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (16*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (16*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (16*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (21*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + (21*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (21*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + (21*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[0, -1, -1/2, -1/2, w] - (6*I)*GPL[0, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[0, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[0, -1, 0, -1/2, w] + (4*I)*GPL[0, -1, 2*x, -1/2, w] + (4*I)*GPL[0, -1, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[0, -1/2, -1/2, -1/2, w] + (17*I)*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (17*I)*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, -1/2, 0, -1/2, w] + (8*I)*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, -1/2, 2*x, -1/2, w] - (10*I)*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[0, 0, -1, -1/2, w] + (7*I)*GPL[0, 0, -1/2, -1/2, w] - (3*I)*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 2*x, -1, -1/2, w] + (4*I)*GPL[0, 2*x, -1/2, -1/2, w] - I*GPL[0, 2*x, 0, -1/2, w] - I*GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, 2*x, 2*x, -1/2, w] - (2*I)*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - (5*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (4*I)*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1, -1/2, -1/2, w] - (3*I)*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, 0, -1/2, -1/2, w] + (3*I)*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, 0, 0, -1/2, w] - I*GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, 2*x, -1/2, w] + (2*I)*GPL[2*x, 2*x, 0, -1/2, w] - (2*I)*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (3*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + (7*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + (7*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (15*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] + (17*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (17*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (7*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - (7*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (7*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - (7*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + (8*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + (8*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[4] + (2*I)*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[4] - (2*I)*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - (8*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - (8*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + (9*I)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (9*I)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] - (8*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] + I*GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] - I*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] + (9*I)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] + (3*I)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[4] + (2*I)*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (2*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (6*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (2*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (2*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (6*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (2*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (2*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (6*I)*GPL[-1, -1/2, -1/2, w]*Log[4] + (6*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (6*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (4*I)*GPL[-1, 0, -1/2, w]*Log[4] + (2*I)*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - I*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (4*I)*GPL[0, -1, -1/2, w]*Log[4] - I*GPL[0, -1/2, -1/2, w]*Log[4] + (3*I)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*I)*GPL[0, 0, -1/2, w]*Log[4] + I*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[2*x, -1, -1/2, w]*Log[4] - I*GPL[2*x, 0, -1/2, w]*Log[4] + (2*I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4] - (5*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w]*Log[4] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (4*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w]*Log[4] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (4*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2 + (I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[4]^2 - (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2 - ((3*I)/2)*GPL[-1/2, -1/2, w]*Log[4]^2 + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 - I*GPL[0, -1/2, w]*Log[4]^2 + (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + (6*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[x] + (2*I)*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[x] - (2*I)*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] - (8*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (8*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + (9*I)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (9*I)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] - (8*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] + I*GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] - I*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] + (9*I)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] + (3*I)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[x] + (2*I)*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[x] - (2*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (6*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[x] + (2*I)*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] - (6*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[x] + (2*I)*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] - (6*I)*GPL[-1, -1/2, -1/2, w]*Log[x] + (6*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (6*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (4*I)*GPL[-1, 0, -1/2, w]*Log[x] + (2*I)*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[-1/2, -1/2, -1/2, w]*Log[x] - I*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (9*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (9*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (4*I)*GPL[0, -1, -1/2, w]*Log[x] - I*GPL[0, -1/2, -1/2, w]*Log[x] + (3*I)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[0, 0, -1/2, w]*Log[x] + I*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[2*x, -1, -1/2, w]*Log[x] - I*GPL[2*x, 0, -1/2, w]*Log[x] + (2*I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[x] - (5*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w]*Log[x] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (4*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w]*Log[x] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (4*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] + I*GPL[1/4, x]*GPL[2*x, w]*Log[4]*Log[x] - I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (3*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + (3*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + (3*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (2*I)*GPL[0, -1/2, w]*Log[4]*Log[x] + I*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + I*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2 + (I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[x]^2 - (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x]^2 - ((3*I)/2)*GPL[-1/2, -1/2, w]*Log[x]^2 + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 - I*GPL[0, -1/2, w]*Log[x]^2 + (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2

==> anc/Solution2/M35W3.txt <==
GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[-1/4, x]*GPL[0, -1/2, w] + GPL[-1/4, y]*GPL[0, -1/2, w] - GPL[-x, y]*GPL[0, -1/4, x] - GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, y] - 2*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - GPL[-1/4, x]*GPL[0, 2*x, w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - GPL[-1/4, y]*GPL[0, 2*y, w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[0, -1/2, -1/2, w] + GPL[0, 0, -1/4, x] + 3*GPL[0, 0, -1/4, y] + GPL[0, 2*x, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[0, 2*y, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-x, 0, -1/4, y] + GPL[-x, -(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), 2*y, -1/2, w] + GPL[-(x + y)/(2*y), 2*x, -1/2, w] - GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M35W4.txt <==
2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[-1/4, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - 2*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] - GPL[-x, y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - GPL[-x, y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + 3*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 3*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 2*GPL[0, -1/2, w]*GPL[0, -1/4, x] - 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] - 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[0, -1/2, w]*GPL[0, -1/4, y] + 3*GPL[0, -1/4, x]*GPL[0, -x, y] + 4*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), y] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] + 4*GPL[-1/4, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[0, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 3*GPL[0, -1/4, x]*GPL[-x, -x, y] + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 4*GPL[-1/4, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + 4*GPL[0, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -1/2, w] + 7*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + 5*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 4*GPL[-x, y]*GPL[0, -1/4, -1/4, x] + 4*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, x] + 4*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 8*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, y] + 8*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + GPL[-1/4, x]*GPL[0, 0, -1/2, w] + GPL[-1/4, y]*GPL[0, 0, -1/2, w] + 2*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - GPL[-x, y]*GPL[0, 0, -1/4, x] - 3*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, x] - 3*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + 6*GPL[-1/2, w]*GPL[0, 0, -1/4, y] - 9*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, y] - 9*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - GPL[-1/4, x]*GPL[0, 0, 2*x, w] - GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, 0, -(x/(1 + 4*x)), y] - GPL[-1/4, y]*GPL[0, 0, 2*y, w] - GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[0, -x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 3*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 3*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] - 2*GPL[-(x + y)/(2*x), w]*GPL[-x, 0, -1/4, y] - 2*GPL[-(x + y)/(2*y), w]*GPL[-x, 0, -1/4, y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + GPL[-1/4, x]*GPL[-x, 0, -(x/(1 + 4*x)), y] + 3*GPL[-1/4, x]*GPL[-x, -x, -(x/(1 + 4*x)), y] + 2*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 8*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, 2*x, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, 2*x, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, 2*y, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, 2*y, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, 2*y, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, 2*x, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/2, 0, -1/2, -1/2, w] + 2*GPL[-1/2, 0, 2*x, -1/2, w] - 2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, 0, 2*y, -1/2, w] - 2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[0, -1/2, -1, -1/2, w] + 4*GPL[0, -1/2, 0, -1/2, w] - 2*GPL[0, -1/2, 2*x, -1/2, w] - 2*GPL[0, -1/2, 2*y, -1/2, w] + 4*GPL[0, 0, -1/2, -1/2, w] - 4*GPL[0, 0, -1/4, -1/4, x] - 12*GPL[0, 0, -1/4, -1/4, y] + GPL[0, 0, 0, -1/4, x] + 4*GPL[0, 0, 0, -1/4, y] + GPL[0, 0, 2*x, -1/2, w] - GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, 0, -(x/(1 + 4*x)), -1/4, y] + GPL[0, 0, 2*y, -1/2, w] - GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[0, -x, 0, -1/4, y] - 3*GPL[0, -x, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[0, 2*x, -1, -1/2, w] - 2*GPL[0, 2*x, -1/2, -1/2, w] + GPL[0, 2*x, 0, -1/2, w] - 2*GPL[0, 2*x, 2*x, -1/2, w] + GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, -(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[0, -(x/(1 + 4*x)), 0, -1/4, y] + 4*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, 2*y, -1, -1/2, w] - 2*GPL[0, 2*y, -1/2, -1/2, w] + GPL[0, 2*y, 0, -1/2, w] - 2*GPL[0, 2*y, 2*y, -1/2, w] + GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[-x, 0, -1/4, -1/4, y] - 3*GPL[-x, 0, 0, -1/4, y] + GPL[-x, 0, -(x/(1 + 4*x)), -1/4, y] - 6*GPL[-x, -x, 0, -1/4, y] + 3*GPL[-x, -x, -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-x, -(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[-x, -(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + GPL[-(x + y)/(2*x), -1, 2*x, -1/2, w] + GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*x), -1, 2*y, -1/2, w] - GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-(x + y)/(2*x), -1/2, 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*x), 0, -1/2, -1/2, w] - 2*GPL[-(x + y)/(2*x), 0, 2*x, -1/2, w] + GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*x), 0, 2*y, -1/2, w] + 2*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-(x + y)/(2*x), 2*y, -1, -1/2, w] - 2*GPL[-(x + y)/(2*x), 2*y, -1/2, -1/2, w] + GPL[-(x + y)/(2*x), 2*y, 0, -1/2, w] - 2*GPL[-(x + y)/(2*x), 2*y, 2*y, -1/2, w] + GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-(x + y)/(2*y), -1, 2*x, -1/2, w] - GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -1, 2*y, -1/2, w] + GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*y), -1/2, 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*y), 0, -1/2, -1/2, w] - GPL[-(x + y)/(2*y), 0, 2*x, -1/2, w] + 2*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-(x + y)/(2*y), 0, 2*y, -1/2, w] + GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*y), 2*x, -1, -1/2, w] - 2*GPL[-(x + y)/(2*y), 2*x, -1/2, -1/2, w] + GPL[-(x + y)/(2*y), 2*x, 0, -1/2, w] - 2*GPL[-(x + y)/(2*y), 2*x, 2*x, -1/2, w] + GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M36W1.txt <==
GPL[-1/4, x] + GPL[-1/4, y]

==> anc/Solution2/M36W2.txt <==
-2*GPL[-1/2, w]*GPL[-1/4, x] - 2*GPL[-1/2, w]*GPL[-1/4, y] + 2*GPL[-1/4, x]*GPL[2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y] + 2*GPL[-1/4, y]*GPL[2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, x] - 4*GPL[-1/4, -1/4, y] + 4*GPL[0, -1/4, x] + 8*GPL[0, -1/4, y] - 2*GPL[2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M36W3.txt <==
(Pi^2*GPL[-1/4, x])/2 + (Pi^2*GPL[-1/4, y])/2 + 8*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[-1/2, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + 8*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - 8*GPL[2*x, w]*GPL[-1/4, -1/4, x] - 8*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + 16*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + 8*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 8*GPL[2*y, w]*GPL[-1/4, -1/4, y] - 8*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + 2*GPL[-1/4, x]*GPL[0, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, w] - 8*GPL[-1/2, w]*GPL[0, -1/4, x] + 8*GPL[-x, y]*GPL[0, -1/4, x] - 16*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 16*GPL[-1/2, w]*GPL[0, -1/4, y] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 2*GPL[-1/4, x]*GPL[0, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, y]*GPL[0, 2*y, w] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[2*x, -1/2, w] - 4*GPL[-1/4, x]*GPL[2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 8*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 16*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, y]*GPL[2*y, -1/2, w] - 4*GPL[-1/4, y]*GPL[2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, 2*x, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, 2*y, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[-1/4, -1/4, -1/4, y] - 6*GPL[-1/4, 0, -1/4, x] - 6*GPL[-1/4, 0, -1/4, y] + 8*GPL[0, -1/2, -1/2, w] - 16*GPL[0, -1/4, -1/4, x] - 32*GPL[0, -1/4, -1/4, y] + 8*GPL[0, 0, -1/4, x] + 24*GPL[0, 0, -1/4, y] + 2*GPL[0, 2*x, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, 2*y, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[-x, 0, -1/4, y] - 8*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[2*x, -1, -1/2, w] + 4*GPL[2*x, -1/2, -1/2, w] - 2*GPL[2*x, 0, -1/2, w] + 4*GPL[2*x, 2*x, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 16*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 32*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 16*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[2*y, -1, -1/2, w] + 4*GPL[2*y, -1/2, -1/2, w] - 2*GPL[2*y, 0, -1/2, w] + 4*GPL[2*y, 2*y, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]

==> anc/Solution2/M36W4.txt <==
-(Pi^2*GPL[-1/2, w]*GPL[-1/4, x]) - Pi^2*GPL[-1/2, w]*GPL[-1/4, y] + Pi^2*GPL[-1/4, x]*GPL[2*x, w] + Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - 2*Pi^2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y] + Pi^2*GPL[-1/4, y]*GPL[2*y, w] + Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - 16*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -1/2, w] + 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] + 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] + 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*Pi^2*GPL[-1/4, -1/4, x] - 32*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + 32*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 32*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 16*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + 16*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + 16*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 2*Pi^2*GPL[-1/4, -1/4, y] - 16*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 16*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + 16*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - 8*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] + 2*Pi^2*GPL[0, -1/4, x] - 24*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] + 32*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] + 24*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 32*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 24*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 32*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 16*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 8*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - 8*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 4*GPL[0, -1/2, w]*GPL[0, -1/4, x] + 4*Pi^2*GPL[0, -1/4, y] + 32*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 16*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] - 16*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] - 16*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 16*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 4*GPL[0, -1/2, w]*GPL[0, -1/4, y] + 24*GPL[0, -1/4, x]*GPL[0, -x, y] + 8*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] + 32*GPL[-1/4, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 32*GPL[0, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 4*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] + 16*GPL[0, -1/4, x]*GPL[-x, -x, y] + 24*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 24*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 24*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 32*GPL[-1/4, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 32*GPL[0, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - Pi^2*GPL[2*x, -1/2, w] - 16*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + 12*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + 16*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - 6*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - 6*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 16*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 6*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 6*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 2*Pi^2*GPL[-(x/(1 + 4*x)), -1/4, y] - 16*GPL[-1/2, -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 8*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 8*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 40*GPL[0, -1/4, x]*GPL[-(x/(1 + 4*x)), -x, y] - 32*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 32*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 32*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 64*GPL[-1/4, -1/4, x]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 64*GPL[0, -1/4, x]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - Pi^2*GPL[2*y, -1/2, w] - 16*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] + 12*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] + 16*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - 6*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - 6*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 16*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 6*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 6*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 16*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 32*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 32*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 24*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 40*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 32*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 32*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 32*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 16*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 16*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 32*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 8*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 16*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 16*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 16*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 32*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 32*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 24*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 40*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 32*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 32*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 32*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 16*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 16*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 32*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 8*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 16*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 16*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 8*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] - 8*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + 8*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] + 8*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + 8*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + 8*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + 8*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + 8*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] + 4*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] - 8*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] + 8*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] - 8*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] - 8*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + 8*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 8*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 8*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 8*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 8*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 32*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + 32*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] + 32*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] - 64*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, -1/4, x] - 32*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 32*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] + 32*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] + 12*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - 12*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] - 12*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + 24*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, 0, -1/4, x] + 12*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 12*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] - 12*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - 4*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 4*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 32*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 32*GPL[-x, y]*GPL[0, -1/4, -1/4, x] + 64*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, -1/4, x] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 64*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 64*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 64*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + 2*GPL[-1/4, x]*GPL[0, 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, 0, -1/2, w] - 8*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + 16*GPL[-x, y]*GPL[0, 0, -1/4, x] - 24*GPL[-(x/(1 + 4*x)), y]*GPL[0, 0, -1/4, x] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - 24*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - 2*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[0, 0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, y]*GPL[0, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] - 24*GPL[-1/4, x]*GPL[0, -x, -(x/(1 + 4*x)), y] - 4*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 8*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 32*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 48*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] + 48*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 48*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] - 16*GPL[-1/4, x]*GPL[-x, 0, -(x/(1 + 4*x)), y] - 16*GPL[-1/4, x]*GPL[-x, -x, -(x/(1 + 4*x)), y] + 24*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 32*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + 8*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + 4*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - 4*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + 8*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + 4*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 6*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] - 6*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 6*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] - 6*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] + 8*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 32*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 64*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 64*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 64*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 24*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), 0, -(x/(1 + 4*x)), y] + 40*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), -x, -(x/(1 + 4*x)), y] - 32*GPL[-1/2, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 64*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + 8*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] + 4*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - 4*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + 8*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] + 4*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 6*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] - 6*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 6*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] - 6*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] + 8*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w] - 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w] - 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 16*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 16*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 16*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 16*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 16*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 16*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 16*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 16*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 16*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 16*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/2, -1/2, 2*x, -1/2, w] + 8*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/2, -1/2, 2*y, -1/2, w] + 8*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[-1/2, 0, -1/2, -1/2, w] + 4*GPL[-1/2, 0, 2*x, -1/2, w] - 4*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, 0, 2*y, -1/2, w] - 4*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/2, 2*x, -1, -1/2, w] - 8*GPL[-1/2, 2*x, -1/2, -1/2, w] + 4*GPL[-1/2, 2*x, 0, -1/2, w] - 8*GPL[-1/2, 2*x, 2*x, -1/2, w] + 4*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - 16*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 8*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[-1/2, 2*y, -1, -1/2, w] - 8*GPL[-1/2, 2*y, -1/2, -1/2, w] + 4*GPL[-1/2, 2*y, 0, -1/2, w] - 8*GPL[-1/2, 2*y, 2*y, -1/2, w] + 4*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] + 8*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] - 8*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - 16*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 8*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 64*GPL[-1/4, -1/4, -1/4, -1/4, x] - 64*GPL[-1/4, -1/4, -1/4, -1/4, y] + 24*GPL[-1/4, -1/4, 0, -1/4, x] + 24*GPL[-1/4, -1/4, 0, -1/4, y] + 24*GPL[-1/4, 0, -1/4, -1/4, x] + 24*GPL[-1/4, 0, -1/4, -1/4, y] - 6*GPL[-1/4, 0, 0, -1/4, x] - 6*GPL[-1/4, 0, 0, -1/4, y] - 16*GPL[0, -1/2, -1, -1/2, w] + 8*GPL[0, -1/2, 0, -1/2, w] - 4*GPL[0, -1/2, 2*x, -1/2, w] - 4*GPL[0, -1/2, 2*y, -1/2, w] + 64*GPL[0, -1/4, -1/4, -1/4, x] + 128*GPL[0, -1/4, -1/4, -1/4, y] - 24*GPL[0, -1/4, 0, -1/4, x] - 48*GPL[0, -1/4, 0, -1/4, y] + 8*GPL[0, 0, -1/2, -1/2, w] - 32*GPL[0, 0, -1/4, -1/4, x] - 96*GPL[0, 0, -1/4, -1/4, y] + 8*GPL[0, 0, 0, -1/4, x] + 32*GPL[0, 0, 0, -1/4, y] + 2*GPL[0, 0, 2*x, -1/2, w] - 2*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[0, 0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, 0, 2*y, -1/2, w] - 2*GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] + 48*GPL[0, -x, 0, -1/4, y] - 24*GPL[0, -x, -(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, 2*x, -1, -1/2, w] - 4*GPL[0, 2*x, -1/2, -1/2, w] + 2*GPL[0, 2*x, 0, -1/2, w] - 4*GPL[0, 2*x, 2*x, -1/2, w] + 2*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - 8*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 32*GPL[0, -(x/(1 + 4*x)), -1/4, -1/4, y] - 64*GPL[0, -(x/(1 + 4*x)), 0, -1/4, y] + 32*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 8*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, 2*y, -1, -1/2, w] - 4*GPL[0, 2*y, -1/2, -1/2, w] + 2*GPL[0, 2*y, 0, -1/2, w] - 4*GPL[0, 2*y, 2*y, -1/2, w] + 2*GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - 8*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 64*GPL[-x, 0, -1/4, -1/4, y] + 48*GPL[-x, 0, 0, -1/4, y] - 16*GPL[-x, 0, -(x/(1 + 4*x)), -1/4, y] + 32*GPL[-x, -x, 0, -1/4, y] - 16*GPL[-x, -x, -(x/(1 + 4*x)), -1/4, y] + 32*GPL[-x, -(x/(1 + 4*x)), -1/4, -1/4, y] - 64*GPL[-x, -(x/(1 + 4*x)), 0, -1/4, y] + 32*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[2*x, -1, -1, -1/2, w] + 4*GPL[2*x, -1, -1/2, -1/2, w] + 4*GPL[2*x, -1, 0, -1/2, w] - 2*GPL[2*x, -1, 2*x, -1/2, w] - 2*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[2*x, -1/2, -1, -1/2, w] - 8*GPL[2*x, -1/2, -1/2, -1/2, w] + 4*GPL[2*x, -1/2, 0, -1/2, w] - 8*GPL[2*x, -1/2, 2*x, -1/2, w] + 4*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[2*x, 0, -1, -1/2, w] + 4*GPL[2*x, 0, -1/2, -1/2, w] - 2*GPL[2*x, 0, 0, -1/2, w] + 4*GPL[2*x, 0, 2*x, -1/2, w] - 2*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[2*x, 2*x, -1, -1/2, w] - 8*GPL[2*x, 2*x, -1/2, -1/2, w] + 4*GPL[2*x, 2*x, 0, -1/2, w] - 8*GPL[2*x, 2*x, 2*x, -1/2, w] + 4*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - 8*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 12*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 12*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - 16*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 12*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 6*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 12*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 6*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 64*GPL[-(x/(1 + 4*x)), -1/4, -1/4, -1/4, y] + 24*GPL[-(x/(1 + 4*x)), -1/4, 0, -1/4, y] + 128*GPL[-(x/(1 + 4*x)), 0, -1/4, -1/4, y] - 72*GPL[-(x/(1 + 4*x)), 0, 0, -1/4, y] + 24*GPL[-(x/(1 + 4*x)), 0, -(x/(1 + 4*x)), -1/4, y] - 80*GPL[-(x/(1 + 4*x)), -x, 0, -1/4, y] + 40*GPL[-(x/(1 + 4*x)), -x, -(x/(1 + 4*x)), -1/4, y] - 64*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, -1/4, y] + 128*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), 0, -1/4, y] - 64*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[2*y, -1, -1, -1/2, w] + 4*GPL[2*y, -1, -1/2, -1/2, w] + 4*GPL[2*y, -1, 0, -1/2, w] - 2*GPL[2*y, -1, 2*y, -1/2, w] - 2*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[2*y, -1/2, -1, -1/2, w] - 8*GPL[2*y, -1/2, -1/2, -1/2, w] + 4*GPL[2*y, -1/2, 0, -1/2, w] - 8*GPL[2*y, -1/2, 2*y, -1/2, w] + 4*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*y, 0, -1, -1/2, w] + 4*GPL[2*y, 0, -1/2, -1/2, w] - 2*GPL[2*y, 0, 0, -1/2, w] + 4*GPL[2*y, 0, 2*y, -1/2, w] - 2*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[2*y, 2*y, -1, -1/2, w] - 8*GPL[2*y, 2*y, -1/2, -1/2, w] + 4*GPL[2*y, 2*y, 0, -1/2, w] - 8*GPL[2*y, 2*y, 2*y, -1/2, w] + 4*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] - 8*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 12*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 12*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - 16*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 12*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 12*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (GPL[-1/4, x]*PolyGamma[2, 1])/3 + (GPL[-1/4, y]*PolyGamma[2, 1])/3 - 2*GPL[-1/4, x]*Zeta[3] - 2*GPL[-1/4, y]*Zeta[3]

==> anc/Solution2/M37W0.txt <==
-1

==> anc/Solution2/M37W1.txt <==
GPL[-1/2, w] + 4*GPL[-1/4, x] - GPL[(-I/4)*(-I + Sqrt[3]), w] - GPL[(I/4)*(I + Sqrt[3]), w] + 2*Log[2] + Log[y]

==> anc/Solution2/M37W2.txt <==
-4*GPL[-1/2, w]*GPL[-1/4, x] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w] - GPL[-1/2, -1/2, w] + GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/4, -1/4, x] + 10*GPL[0, -1/4, x] - GPL[0, 1/4, y] - 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, w]*Log[2] - 8*GPL[-1/4, x]*Log[2] + 2*GPL[-x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[1/4, y]*Log[4] - GPL[-x, y]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - Log[4]^2/2 + 4*Log[2]*Log[x] - 2*Log[4]*Log[x] - GPL[-1/2, w]*Log[y] - 8*GPL[-1/4, x]*Log[y] + GPL[1/4, y]*Log[y] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*Log[2]*Log[y] - Log[y]^2/2

==> anc/Solution2/M37W3.txt <==
(Pi^2*GPL[1/4, y])/2 - (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 + (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - 16*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 16*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 10*GPL[-1/2, w]*GPL[0, -1/4, x] + 4*GPL[-x, y]*GPL[0, -1/4, x] + 6*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 6*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[-1/2, w]*GPL[0, 1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] + 8*GPL[-1/4, x]*GPL[0, -x, y] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/2, -1/2, -1/2, w] - GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/4, -1/4, -1/4, x] - 40*GPL[-1/4, 0, -1/4, x] - 40*GPL[0, -1/4, -1/4, x] + 22*GPL[0, 0, -1/4, x] + GPL[0, 0, 1/4, y] + 3*GPL[0, 1/4, 1/4, y] - 4*GPL[0, -x, 1/4, y] + 3*GPL[1/4, 0, 1/4, y] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-x, 0, 1/4, y] + 10*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] - 2*GPL[-1/2, w]*GPL[-x, y]*Log[2] - 8*GPL[-1/4, x]*GPL[-x, y]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, -1/2, w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 32*GPL[-1/4, -1/4, x]*Log[2] - 4*GPL[0, -1/4, x]*Log[2] + 2*GPL[-x, -x, y]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[-1/2, w]*GPL[1/4, y]*Log[4] + GPL[-1/2, w]*GPL[-x, y]*Log[4] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 8*GPL[0, -1/4, x]*Log[4] - 3*GPL[1/4, 1/4, y]*Log[4] + 4*GPL[-x, 1/4, y]*Log[4] - GPL[-x, -x, y]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 + 2*GPL[-1/4, x]*Log[4]^2 - (GPL[1/4, y]*Log[4]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + Log[4]^3/6 - 4*GPL[-1/2, w]*Log[2]*Log[x] - 16*GPL[-1/4, x]*Log[2]*Log[x] + 4*GPL[-x, y]*Log[2]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 2*GPL[-1/2, w]*Log[4]*Log[x] + 8*GPL[-1/4, x]*Log[4]*Log[x] - 2*GPL[-x, y]*Log[4]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 4*Log[2]*Log[x]^2 - 2*Log[4]*Log[x]^2 + 8*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] - GPL[-1/2, w]*GPL[1/4, y]*Log[y] - 8*GPL[-1/4, x]*GPL[-x, y]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, -1/2, w]*Log[y] - GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 48*GPL[-1/4, -1/4, x]*Log[y] - 30*GPL[0, -1/4, x]*Log[y] - 3*GPL[1/4, 1/4, y]*Log[y] + 4*GPL[-x, 1/4, y]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/2, w]*Log[2]*Log[y] + 16*GPL[-1/4, x]*Log[2]*Log[y] - 2*GPL[-x, y]*Log[2]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - GPL[1/4, y]*Log[4]*Log[y] + GPL[-x, y]*Log[4]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (Log[4]^2*Log[y])/2 - 8*Log[2]*Log[x]*Log[y] + 4*Log[4]*Log[x]*Log[y] + (GPL[-1/2, w]*Log[y]^2)/2 + 6*GPL[-1/4, x]*Log[y]^2 - (GPL[1/4, y]*Log[y]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + Log[2]*Log[y]^2 + Log[y]^3/6 - PolyGamma[2, 1]/3 + 2*Zeta[3]

==> anc/Solution2/M37W4.txt <==
Pi^4/30 - (Pi^2*GPL[-1/2, w]*GPL[1/4, y])/2 - 2*Pi^2*GPL[-1/4, x]*GPL[-x, y] + 2*Pi^2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w] + 2*Pi^2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w] - 2*Pi^2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*Pi^2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*Pi^2*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + (Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 16*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + 16*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + 16*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] + 4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 10*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 6*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 6*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (Pi^2*GPL[0, 1/4, y])/2 - GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y] - 8*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y] - 48*GPL[-1/4, -1/4, x]*GPL[0, -x, y] + 26*GPL[0, -1/4, x]*GPL[0, -x, y] - (3*Pi^2*GPL[1/4, 1/4, y])/2 - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*Pi^2*GPL[-x, 1/4, y] + 4*GPL[0, -1/4, x]*GPL[-x, -x, y] + 2*Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*Pi^2*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*Pi^2*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 10*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 16*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 6*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 16*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 6*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 6*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 6*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 12*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 9*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 3*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] - 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 10*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 16*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 6*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 16*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 6*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 6*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 6*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 12*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 9*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 3*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + 2*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], w] - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 64*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + 64*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, -1/4, x] + 64*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, -1/4, x] + 40*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - 16*GPL[-x, y]*GPL[-1/4, 0, -1/4, x] - 24*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, 0, -1/4, x] - 24*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, 0, -1/4, x] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, x] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, x] + 40*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 16*GPL[-x, y]*GPL[0, -1/4, -1/4, x] - 24*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - 24*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 22*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + 16*GPL[-x, y]*GPL[0, 0, -1/4, x] + 6*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 6*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - GPL[-1/2, w]*GPL[0, 0, 1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 0, 1/4, y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 0, 1/4, y] - 4*GPL[-1/4, x]*GPL[0, 0, -x, y] - 3*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, y] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, 1/4, y] + 4*GPL[-1/2, w]*GPL[0, -x, 1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, 1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, 1/4, y] + 8*GPL[-1/4, x]*GPL[0, -x, -x, y] - 3*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, y] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 0, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[1/4, 0, 1/4, y] + 4*GPL[-1/2, w]*GPL[-x, 0, 1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, 1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, 1/4, y] + 8*GPL[-1/4, x]*GPL[-x, 0, -x, y] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/2, -1/2, -1/2, -1/2, w] + GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 10*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 10*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] + 7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 256*GPL[-1/4, -1/4, -1/4, -1/4, x] + 160*GPL[-1/4, -1/4, 0, -1/4, x] + 160*GPL[-1/4, 0, -1/4, -1/4, x] - 88*GPL[-1/4, 0, 0, -1/4, x] + 160*GPL[0, -1/4, -1/4, -1/4, x] - 100*GPL[0, -1/4, 0, -1/4, x] - 88*GPL[0, 0, -1/4, -1/4, x] + 46*GPL[0, 0, 0, -1/4, x] - GPL[0, 0, 0, 1/4, y] - 3*GPL[0, 0, 1/4, 1/4, y] + 4*GPL[0, 0, -x, 1/4, y] + 3*GPL[0, 1/4, 0, 1/4, y] - 9*GPL[0, 1/4, 1/4, 1/4, y] - 2*GPL[0, -x, 0, 1/4, y] + 12*GPL[0, -x, 1/4, 1/4, y] - 4*GPL[0, -x, -x, 1/4, y] + 9*GPL[1/4, 0, 0, 1/4, y] - 9*GPL[1/4, 0, 1/4, 1/4, y] - 9*GPL[1/4, 1/4, 0, 1/4, y] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-x, 0, 0, 1/4, y] + 12*GPL[-x, 0, 1/4, 1/4, y] - 4*GPL[-x, 0, -x, 1/4, y] + 12*GPL[-x, 1/4, 0, 1/4, y] - 4*GPL[-x, -x, 0, 1/4, y] + 22*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 22*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 36*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 36*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 24*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 22*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 22*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 36*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 36*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] - 24*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 21*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 21*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 21*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 21*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] - 8*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] + 2*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2] + 8*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 32*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] + 32*GPL[-x, y]*GPL[-1/4, -1/4, x]*Log[2] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[2] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[2] + 4*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[-x, y]*GPL[0, -1/4, x]*Log[2] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] - 8*GPL[-1/4, x]*GPL[0, -x, y]*Log[2] - 2*GPL[-1/2, w]*GPL[-x, -x, y]*Log[2] - 8*GPL[-1/4, x]*GPL[-x, -x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[2] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, -1/2, -1/2, w]*Log[2] + 2*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 128*GPL[-1/4, -1/4, -1/4, x]*Log[2] + 16*GPL[-1/4, 0, -1/4, x]*Log[2] + 16*GPL[0, -1/4, -1/4, x]*Log[2] + 4*GPL[0, 0, -1/4, x]*Log[2] + 2*GPL[-x, -x, -x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4] - 4*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 4*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 8*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] - 8*GPL[-x, y]*GPL[0, -1/4, x]*Log[4] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[4] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[4] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[4] - 4*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[4] + GPL[-1/2, w]*GPL[-x, -x, y]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[4] + 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 6*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 6*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 12*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 6*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 6*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 12*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 32*GPL[-1/4, 0, -1/4, x]*Log[4] + 32*GPL[0, -1/4, -1/4, x]*Log[4] - 24*GPL[0, 0, -1/4, x]*Log[4] - 6*GPL[1/4, 0, 1/4, y]*Log[4] + 9*GPL[1/4, 1/4, 1/4, y]*Log[4] + 6*GPL[-x, 0, 1/4, y]*Log[4] - 12*GPL[-x, 1/4, 1/4, y]*Log[4] + 4*GPL[-x, -x, 1/4, y]*Log[4] - GPL[-x, -x, -x, y]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2 + (GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2)/2 + 2*GPL[-1/4, x]*GPL[-x, y]*Log[4]^2 + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 - 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 - 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[-1/2, -1/2, w]*Log[4]^2)/2 + (GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - 8*GPL[-1/4, -1/4, x]*Log[4]^2 + 5*GPL[0, -1/4, x]*Log[4]^2 + (3*GPL[1/4, 1/4, y]*Log[4]^2)/2 - 2*GPL[-x, 1/4, y]*Log[4]^2 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[-1/2, w]*Log[4]^3)/6 - (2*GPL[-1/4, x]*Log[4]^3)/3 + (GPL[1/4, y]*Log[4]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^3)/6 - Log[4]^4/24 + 16*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] - 4*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[x] - 16*GPL[-1/4, x]*GPL[-x, y]*Log[2]*Log[x] - 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[-1/2, -1/2, w]*Log[2]*Log[x] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 64*GPL[-1/4, -1/4, x]*Log[2]*Log[x] - 8*GPL[0, -1/4, x]*Log[2]*Log[x] + 4*GPL[0, -x, y]*Log[2]*Log[x] + 4*GPL[-x, -x, y]*Log[2]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - 8*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] + 2*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[x] + 8*GPL[-1/4, x]*GPL[-x, y]*Log[4]*Log[x] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 32*GPL[-1/4, -1/4, x]*Log[4]*Log[x] + 4*GPL[0, -1/4, x]*Log[4]*Log[x] - 2*GPL[0, -x, y]*Log[4]*Log[x] - 2*GPL[-x, -x, y]*Log[4]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 4*GPL[-1/2, w]*Log[2]*Log[x]^2 - 16*GPL[-1/4, x]*Log[2]*Log[x]^2 + 4*GPL[-x, y]*Log[2]*Log[x]^2 + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]^2 + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]^2 + 2*GPL[-1/2, w]*Log[4]*Log[x]^2 + 8*GPL[-1/4, x]*Log[4]*Log[x]^2 - 2*GPL[-x, y]*Log[4]*Log[x]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2 + (8*Log[2]*Log[x]^3)/3 - (4*Log[4]*Log[x]^3)/3 + 8*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] - 8*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] + GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] + 8*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 4*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 8*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 4*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 48*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] + 48*GPL[-x, y]*GPL[-1/4, -1/4, x]*Log[y] + 48*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[y] + 48*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[y] + 30*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] - 30*GPL[-x, y]*GPL[0, -1/4, x]*Log[y] - 30*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] - 30*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y]*Log[y] - 4*GPL[-1/4, x]*GPL[0, -x, y]*Log[y] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[1/4, 1/4, y]*Log[y] - 4*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[y] - 8*GPL[-1/4, x]*GPL[-x, -x, y]*Log[y] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 6*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 6*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 12*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 6*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 6*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 12*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, -1/2, -1/2, w]*Log[y] + GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 256*GPL[-1/4, -1/4, -1/4, x]*Log[y] + 160*GPL[-1/4, 0, -1/4, x]*Log[y] + 160*GPL[0, -1/4, -1/4, x]*Log[y] - 88*GPL[0, 0, -1/4, x]*Log[y] - 6*GPL[1/4, 0, 1/4, y]*Log[y] + 9*GPL[1/4, 1/4, 1/4, y]*Log[y] + 6*GPL[-x, 0, 1/4, y]*Log[y] - 12*GPL[-x, 1/4, 1/4, y]*Log[y] + 4*GPL[-x, -x, 1/4, y]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 16*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] + 2*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] + 16*GPL[-1/4, x]*GPL[-x, y]*Log[2]*Log[y] + 16*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 16*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[-1/2, -1/2, w]*Log[2]*Log[y] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 96*GPL[-1/4, -1/4, x]*Log[2]*Log[y] + 12*GPL[0, -1/4, x]*Log[2]*Log[y] - 2*GPL[-x, -x, y]*Log[2]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y] - GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y] - 4*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - 4*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 24*GPL[0, -1/4, x]*Log[4]*Log[y] + 3*GPL[1/4, 1/4, y]*Log[4]*Log[y] - 4*GPL[-x, 1/4, y]*Log[4]*Log[y] + GPL[-x, -x, y]*Log[4]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (GPL[-1/2, w]*Log[4]^2*Log[y])/2 - 4*GPL[-1/4, x]*Log[4]^2*Log[y] + (GPL[1/4, y]*Log[4]^2*Log[y])/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2*Log[y])/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2*Log[y])/2 - (Log[4]^3*Log[y])/6 + 8*GPL[-1/2, w]*Log[2]*Log[x]*Log[y] + 48*GPL[-1/4, x]*Log[2]*Log[x]*Log[y] - 8*GPL[-x, y]*Log[2]*Log[x]*Log[y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y] - 4*GPL[-1/2, w]*Log[4]*Log[x]*Log[y] - 24*GPL[-1/4, x]*Log[4]*Log[x]*Log[y] + 4*GPL[-x, y]*Log[4]*Log[x]*Log[y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y] - 12*Log[2]*Log[x]^2*Log[y] + 6*Log[4]*Log[x]^2*Log[y] - 6*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2 + (GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2)/2 + 6*GPL[-1/4, x]*GPL[-x, y]*Log[y]^2 + 6*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + 6*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 - (GPL[-1/2, -1/2, w]*Log[y]^2)/2 + (GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 - 48*GPL[-1/4, -1/4, x]*Log[y]^2 + 30*GPL[0, -1/4, x]*Log[y]^2 + (3*GPL[1/4, 1/4, y]*Log[y]^2)/2 - 2*GPL[-x, 1/4, y]*Log[y]^2 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - GPL[-1/2, w]*Log[2]*Log[y]^2 - 12*GPL[-1/4, x]*Log[2]*Log[y]^2 + GPL[-x, y]*Log[2]*Log[y]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2 + (GPL[1/4, y]*Log[4]*Log[y]^2)/2 - (GPL[-x, y]*Log[4]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y]^2)/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y]^2)/2 - (Log[4]^2*Log[y]^2)/4 + 6*Log[2]*Log[x]*Log[y]^2 - 3*Log[4]*Log[x]*Log[y]^2 - (GPL[-1/2, w]*Log[y]^3)/6 - (8*GPL[-1/4, x]*Log[y]^3)/3 + (GPL[1/4, y]*Log[y]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^3)/6 + (GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^3)/6 - (Log[2]*Log[y]^3)/3 - Log[y]^4/24 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 + (4*GPL[-1/4, x]*PolyGamma[2, 1])/3 - (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (Log[4]*PolyGamma[2, 1])/3 + (Log[y]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] - 8*GPL[-1/4, x]*Zeta[3] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3] - 2*Log[4]*Zeta[3] - 2*Log[y]*Zeta[3]

==> anc/Solution2/M38W1.txt <==
GPL[-1/4, x]

==> anc/Solution2/M38W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, x]) + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, x] - 2*GPL[0, -1/2, w] + GPL[0, -1/4, x] + 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/4, x]*Log[2] - 2*GPL[-1/4, x]*Log[y]

==> anc/Solution2/M38W3.txt <==
GPL[-1/4, x]*GPL[-1/2, -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + 2*GPL[-1/4, x]*GPL[0, -x, y] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4, -1/4, -1/4, x] - 10*GPL[-1/4, 0, -1/4, x] - 8*GPL[0, -1/2, -1/2, w] + 8*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/4, -1/4, x] + GPL[0, 0, -1/4, x] + 2*GPL[0, 0, 1/4, y] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, -x, 1/4, y] - GPL[-x, 0, 1/4, y] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, y]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, -1/4, x]*Log[2] + 2*GPL[0, -1/4, x]*Log[2] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 2*GPL[0, -1/4, x]*Log[4] - GPL[0, 1/4, y]*Log[4] + GPL[-x, 1/4, y]*Log[4] + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[-1/4, x]*Log[4]^2)/2 - 4*GPL[-1/4, x]*Log[2]*Log[x] + 2*GPL[-1/4, x]*Log[4]*Log[x] + 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, y]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 12*GPL[-1/4, -1/4, x]*Log[y] - 3*GPL[0, -1/4, x]*Log[y] - GPL[0, 1/4, y]*Log[y] + GPL[-x, 1/4, y]*Log[y] + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[-1/4, x]*Log[2]*Log[y] + (3*GPL[-1/4, x]*Log[y]^2)/2

==> anc/Solution2/M38W4.txt <==
-(Pi^2*GPL[-1/4, x]*GPL[-x, y])/2 + (Pi^2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 + (Pi^2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 - (Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w])/2 - (Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w])/2 - (Pi^2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w])/2 + (Pi^2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w])/2 - (Pi^2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w])/2 + (Pi^2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w])/2 - 4*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - Pi^2*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (Pi^2*GPL[0, 1/4, y])/2 - GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, y] - 12*GPL[-1/4, -1/4, x]*GPL[0, -x, y] + 2*GPL[0, -1/4, x]*GPL[0, -x, y] + (Pi^2*GPL[-x, 1/4, y])/2 + GPL[0, -1/4, x]*GPL[-x, -x, y] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w])/2 + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w])/2 + (Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w])/2 + 2*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - (Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 3*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w])/2 + 2*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - (Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 3*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w])/2 + 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w])/2 + 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, -1/4, x] + 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - 4*GPL[-x, y]*GPL[-1/4, 0, -1/4, x] - 6*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-1/4, 0, -1/4, x] - 6*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-1/4, 0, -1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, x] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-x, y]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - GPL[-1/2, w]*GPL[0, 0, -1/4, x] + GPL[-x, y]*GPL[0, 0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - 2*GPL[-1/2, w]*GPL[0, 0, 1/4, y] + GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] - GPL[-1/4, x]*GPL[0, 0, -x, y] - 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, y] + GPL[-1/2, w]*GPL[0, -x, 1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, 1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -x, 1/4, y] + 2*GPL[-1/4, x]*GPL[0, -x, -x, y] - 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] - 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, y] + GPL[-1/2, w]*GPL[-x, 0, 1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, 1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, 1/4, y] + 2*GPL[-1/4, x]*GPL[-x, 0, -x, y] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/2, -1/2, 0, -1/2, w] + 2*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, -1/2, -1/2, w] - 8*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/4, -1/4, -1/4, -1/4, x] + 40*GPL[-1/4, -1/4, 0, -1/4, x] + 40*GPL[-1/4, 0, -1/4, -1/4, x] - 22*GPL[-1/4, 0, 0, -1/4, x] - 20*GPL[0, -1/2, -1/2, -1/2, w] + 20*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, -1/2, 0, -1/2, w] + 24*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/4, -1/4, -1/4, x] - 10*GPL[0, -1/4, 0, -1/4, x] - 4*GPL[0, 0, -1/4, -1/4, x] + GPL[0, 0, 0, -1/4, x] - 6*GPL[0, 0, 1/4, 1/4, y] + GPL[0, 0, -x, 1/4, y] - 3*GPL[0, 1/4, 0, 1/4, y] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[0, -x, 0, 1/4, y] + 3*GPL[0, -x, 1/4, 1/4, y] - GPL[0, -x, -x, 1/4, y] + GPL[-x, 0, 0, 1/4, y] + 3*GPL[-x, 0, 1/4, 1/4, y] - GPL[-x, 0, -x, 1/4, y] + 3*GPL[-x, 1/4, 0, 1/4, y] - GPL[-x, -x, 0, 1/4, y] + 10*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 12*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 12*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 9*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 9*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] + 8*GPL[-x, y]*GPL[-1/4, -1/4, x]*Log[2] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[2] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[2] - 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] + 2*GPL[-x, y]*GPL[0, -1/4, x]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] - 2*GPL[-1/4, x]*GPL[0, -x, y]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, -x, y]*Log[2] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 32*GPL[-1/4, -1/4, -1/4, x]*Log[2] + 4*GPL[-1/4, 0, -1/4, x]*Log[2] - 8*GPL[0, -1/4, -1/4, x]*Log[2] - 2*GPL[0, 0, -1/4, x]*Log[2] + GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] - 2*GPL[-x, y]*GPL[0, -1/4, x]*Log[4] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[4] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[4] + GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] - GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] - GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[4] - GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[4] - 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 8*GPL[-1/4, 0, -1/4, x]*Log[4] + 8*GPL[0, -1/4, -1/4, x]*Log[4] - GPL[0, 0, 1/4, y]*Log[4] + 3*GPL[0, 1/4, 1/4, y]*Log[4] - 3*GPL[-x, 1/4, 1/4, y]*Log[4] + GPL[-x, -x, 1/4, y]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2)/2 + (GPL[-1/4, x]*GPL[-x, y]*Log[4]^2)/2 + (GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2)/2 + (GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2)/2 + (GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - (GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 + (GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - (GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - 2*GPL[-1/4, -1/4, x]*Log[4]^2 + (GPL[0, -1/4, x]*Log[4]^2)/2 + (GPL[0, 1/4, y]*Log[4]^2)/2 - (GPL[-x, 1/4, y]*Log[4]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (GPL[-1/4, x]*Log[4]^3)/6 + 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] - 4*GPL[-1/4, x]*GPL[-x, y]*Log[2]*Log[x] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + 16*GPL[-1/4, -1/4, x]*Log[2]*Log[x] + 4*GPL[0, -1/4, x]*Log[2]*Log[x] - 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] + 2*GPL[-1/4, x]*GPL[-x, y]*Log[4]*Log[x] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 8*GPL[-1/4, -1/4, x]*Log[4]*Log[x] - 2*GPL[0, -1/4, x]*Log[4]*Log[x] - 4*GPL[-1/4, x]*Log[2]*Log[x]^2 + 2*GPL[-1/4, x]*Log[4]*Log[x]^2 + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] + GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 12*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] + 12*GPL[-x, y]*GPL[-1/4, -1/4, x]*Log[y] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[y] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x]*Log[y] + 3*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] - 3*GPL[-x, y]*GPL[0, -1/4, x]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] + GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] - GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - GPL[-1/4, x]*GPL[0, -x, y]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, y]*Log[y] - GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 1/4, y]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, -x, y]*Log[y] - 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 64*GPL[-1/4, -1/4, -1/4, x]*Log[y] + 40*GPL[-1/4, 0, -1/4, x]*Log[y] + 16*GPL[0, -1/4, -1/4, x]*Log[y] - 4*GPL[0, 0, -1/4, x]*Log[y] - GPL[0, 0, 1/4, y]*Log[y] + 3*GPL[0, 1/4, 1/4, y]*Log[y] - 3*GPL[-x, 1/4, 1/4, y]*Log[y] + GPL[-x, -x, 1/4, y]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] + 4*GPL[-1/4, x]*GPL[-x, y]*Log[2]*Log[y] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 24*GPL[-1/4, -1/4, x]*Log[2]*Log[y] - 6*GPL[0, -1/4, x]*Log[2]*Log[y] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + 6*GPL[0, -1/4, x]*Log[4]*Log[y] + GPL[0, 1/4, y]*Log[4]*Log[y] - GPL[-x, 1/4, y]*Log[4]*Log[y] - GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - GPL[-1/4, x]*Log[4]^2*Log[y] + 12*GPL[-1/4, x]*Log[2]*Log[x]*Log[y] - 6*GPL[-1/4, x]*Log[4]*Log[x]*Log[y] - (3*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2)/2 + (3*GPL[-1/4, x]*GPL[-x, y]*Log[y]^2)/2 + (GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2)/2 + (GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2)/2 + (3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2)/2 - (GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2)/2 + (3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2)/2 - (GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2)/2 - 12*GPL[-1/4, -1/4, x]*Log[y]^2 + 3*GPL[0, -1/4, x]*Log[y]^2 + (GPL[0, 1/4, y]*Log[y]^2)/2 - (GPL[-x, 1/4, y]*Log[y]^2)/2 - (GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - 3*GPL[-1/4, x]*Log[2]*Log[y]^2 - (2*GPL[-1/4, x]*Log[y]^3)/3 + (GPL[-1/4, x]*PolyGamma[2, 1])/3 - 2*GPL[-1/4, x]*Zeta[3]

==> anc/Solution2/M39W0.txt <==
-1

==> anc/Solution2/M39W1.txt <==
GPL[-1/2, w] + 4*GPL[-1/4, y] - GPL[(-I/4)*(-I + Sqrt[3]), w] - GPL[(I/4)*(I + Sqrt[3]), w] + 2*Log[2] + Log[x]

==> anc/Solution2/M39W2.txt <==
-4*GPL[-1/2, w]*GPL[-1/4, y] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] - GPL[-1/2, -1/2, w] + GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/4, -1/4, y] + 10*GPL[0, -1/4, y] - GPL[0, 1/4, x] - 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, w]*Log[2] - 8*GPL[-1/4, y]*Log[2] + 2*GPL[-x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[1/4, x]*Log[4] - GPL[-x, y]*Log[4] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - Log[4]^2/2 - GPL[-1/2, w]*Log[x] - 4*GPL[-1/4, y]*Log[x] + GPL[1/4, x]*Log[x] + GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - Log[4]*Log[x] - Log[x]^2/2 + 2*Log[2]*Log[y] - Log[4]*Log[y]

==> anc/Solution2/M39W3.txt <==
(Pi^2*GPL[1/4, x])/2 - (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 + (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 16*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - 16*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - 10*GPL[-1/2, w]*GPL[0, -1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + GPL[-1/2, w]*GPL[0, 1/4, x] + 4*GPL[-1/4, y]*GPL[0, 1/4, x] - 4*GPL[-x, y]*GPL[0, 1/4, x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[-1/2, -1/2, -1/2, w] - GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/4, -1/4, -1/4, y] - 40*GPL[-1/4, 0, -1/4, y] - 40*GPL[0, -1/4, -1/4, y] + 18*GPL[0, 0, -1/4, y] - 7*GPL[0, 0, 1/4, x] + 3*GPL[0, 1/4, 1/4, x] + 3*GPL[1/4, 0, 1/4, x] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-x, 0, -1/4, y] + 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] - 2*GPL[-1/2, w]*GPL[-x, y]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, -1/2, w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 32*GPL[-1/4, -1/4, y]*Log[2] - 8*GPL[-1/4, -x, y]*Log[2] - 4*GPL[0, -1/4, y]*Log[2] - 8*GPL[-x, -1/4, y]*Log[2] + 2*GPL[-x, -x, y]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[-1/2, w]*GPL[1/4, x]*Log[4] - 4*GPL[-1/4, y]*GPL[1/4, x]*Log[4] + GPL[-1/2, w]*GPL[-x, y]*Log[4] + 4*GPL[1/4, x]*GPL[-x, y]*Log[4] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[-1/4, -x, y]*Log[4] - 4*GPL[0, -1/4, y]*Log[4] + 4*GPL[0, 1/4, x]*Log[4] - 3*GPL[1/4, 1/4, x]*Log[4] - GPL[-x, -x, y]*Log[4] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-1/2, w]*Log[4]^2)/2 + 2*GPL[-1/4, y]*Log[4]^2 - (GPL[1/4, x]*Log[4]^2)/2 - (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + Log[4]^3/6 + 4*GPL[-1/2, w]*GPL[-1/4, y]*Log[x] - GPL[-1/2, w]*GPL[1/4, x]*Log[x] - 4*GPL[-1/4, y]*GPL[1/4, x]*Log[x] + 4*GPL[1/4, x]*GPL[-x, y]*Log[x] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/2, -1/2, w]*Log[x] - GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 16*GPL[-1/4, -1/4, y]*Log[x] - 6*GPL[0, -1/4, y]*Log[x] + 4*GPL[0, 1/4, x]*Log[x] - 3*GPL[1/4, 1/4, x]*Log[x] - 4*GPL[-x, -1/4, y]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, w]*Log[4]*Log[x] + 4*GPL[-1/4, y]*Log[4]*Log[x] - GPL[1/4, x]*Log[4]*Log[x] - GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (Log[4]^2*Log[x])/2 + (GPL[-1/2, w]*Log[x]^2)/2 + 2*GPL[-1/4, y]*Log[x]^2 - (GPL[1/4, x]*Log[x]^2)/2 - (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (Log[4]*Log[x]^2)/2 + Log[x]^3/6 - 2*GPL[-1/2, w]*Log[2]*Log[y] - 8*GPL[-1/4, y]*Log[2]*Log[y] + 2*GPL[-x, y]*Log[2]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + GPL[-1/2, w]*Log[4]*Log[y] + 4*GPL[-1/4, y]*Log[4]*Log[y] - GPL[-x, y]*Log[4]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + Log[2]*Log[y]^2 - (Log[4]*Log[y]^2)/2 - PolyGamma[2, 1]/3 + 2*Zeta[3]

==> anc/Solution2/M39W4.txt <==
Pi^4/30 - (Pi^2*GPL[-1/2, w]*GPL[1/4, x])/2 - 2*Pi^2*GPL[-1/4, y]*GPL[1/4, x] + 2*Pi^2*GPL[1/4, x]*GPL[-x, y] - (3*Pi^2*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - (3*Pi^2*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 2*Pi^2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] + 2*Pi^2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] - 2*Pi^2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*Pi^2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*Pi^2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + (Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - (Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 16*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 16*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 16*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 2*Pi^2*GPL[0, -1/4, y] + 10*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 6*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 6*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + (3*Pi^2*GPL[0, 1/4, x])/2 - 4*GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] + 4*GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 16*GPL[-1/4, -1/4, y]*GPL[0, 1/4, x] + 16*GPL[-1/4, -x, y]*GPL[0, 1/4, x] + 6*GPL[0, -1/4, y]*GPL[0, 1/4, x] - 6*GPL[0, 1/4, x]*GPL[0, -x, y] - (3*Pi^2*GPL[1/4, 1/4, x])/2 - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[-x, -1/4, y] + 4*GPL[0, 1/4, x]*GPL[-x, -1/4, y] - 4*GPL[0, 1/4, x]*GPL[-x, -x, y] + 2*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w] + 6*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w] - (3*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3*Pi^2*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w] + 6*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w] - (3*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3*Pi^2*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 9*GPL[0, 1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 2*Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*Pi^2*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 2*Pi^2*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 10*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 6*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 6*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + 12*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + 2*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 12*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 16*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 16*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 16*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 10*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 6*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 6*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + 12*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + 2*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + 12*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 16*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 16*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 64*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 64*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, -1/4, y] + 64*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, -1/4, y] + 40*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 24*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, 0, -1/4, y] - 24*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, 0, -1/4, y] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, y] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, y] + 40*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 24*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - 24*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 18*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 7*GPL[-1/2, w]*GPL[0, 0, 1/4, x] + 28*GPL[-1/4, y]*GPL[0, 0, 1/4, x] - 16*GPL[-x, y]*GPL[0, 0, 1/4, x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 0, 1/4, x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 0, 1/4, x] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] - 3*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] - 12*GPL[-1/4, y]*GPL[0, 1/4, 1/4, x] + 12*GPL[-x, y]*GPL[0, 1/4, 1/4, x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, 1/4, x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, 1/4, x] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, x] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, x] - 3*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] - 12*GPL[-1/4, y]*GPL[1/4, 0, 1/4, x] + 12*GPL[-x, y]*GPL[1/4, 0, 1/4, x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 0, 1/4, x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 0, 1/4, x] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, x] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, x] - 4*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/2, -1/2, -1/2, -1/2, w] + GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 256*GPL[-1/4, -1/4, -1/4, -1/4, y] + 160*GPL[-1/4, -1/4, 0, -1/4, y] + 160*GPL[-1/4, 0, -1/4, -1/4, y] - 72*GPL[-1/4, 0, 0, -1/4, y] - 16*GPL[-1/4, -x, 0, -1/4, y] + 160*GPL[0, -1/4, -1/4, -1/4, y] - 84*GPL[0, -1/4, 0, -1/4, y] - 72*GPL[0, 0, -1/4, -1/4, y] + 24*GPL[0, 0, 0, -1/4, y] - 19*GPL[0, 0, 0, 1/4, x] + 21*GPL[0, 0, 1/4, 1/4, x] + 15*GPL[0, 1/4, 0, 1/4, x] - 9*GPL[0, 1/4, 1/4, 1/4, x] + 6*GPL[0, -x, 0, -1/4, y] + 9*GPL[1/4, 0, 0, 1/4, x] - 9*GPL[1/4, 0, 1/4, 1/4, x] - 9*GPL[1/4, 1/4, 0, 1/4, x] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-x, -1/4, 0, -1/4, y] - 16*GPL[-x, 0, -1/4, -1/4, y] + 12*GPL[-x, 0, 0, -1/4, y] + 4*GPL[-x, -x, 0, -1/4, y] + 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 22*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 22*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 36*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 36*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 24*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 22*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 22*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 36*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 36*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 24*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 18*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 18*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] + 2*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2] + 8*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 32*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] + 32*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[2] + 32*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[2] + 8*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[2] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[2] + 4*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] + 8*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[2] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[2] - 2*GPL[-1/2, w]*GPL[-x, -x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[2] + 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, -1/2, -1/2, w]*Log[2] + 2*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 128*GPL[-1/4, -1/4, -1/4, y]*Log[2] + 32*GPL[-1/4, -1/4, -x, y]*Log[2] + 16*GPL[-1/4, 0, -1/4, y]*Log[2] + 32*GPL[-1/4, -x, -1/4, y]*Log[2] - 8*GPL[-1/4, -x, -x, y]*Log[2] + 16*GPL[0, -1/4, -1/4, y]*Log[2] - 4*GPL[0, -1/4, -x, y]*Log[2] + 4*GPL[0, 0, -1/4, y]*Log[2] - 4*GPL[0, -x, -1/4, y]*Log[2] + 32*GPL[-x, -1/4, -1/4, y]*Log[2] - 8*GPL[-x, -1/4, -x, y]*Log[2] - 4*GPL[-x, 0, -1/4, y]*Log[2] - 8*GPL[-x, -x, -1/4, y]*Log[2] + 2*GPL[-x, -x, -x, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 4*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] - 4*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] - 4*GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 4*GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4] + 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 4*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 16*GPL[1/4, x]*GPL[-1/4, -1/4, y]*Log[4] - 4*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] - 16*GPL[1/4, x]*GPL[-1/4, -x, y]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[4] + 4*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] - 6*GPL[1/4, x]*GPL[0, -1/4, y]*Log[4] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[4] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[4] - 4*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - 16*GPL[-1/4, y]*GPL[0, 1/4, x]*Log[4] + 10*GPL[-x, y]*GPL[0, 1/4, x]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x]*Log[4] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + 6*GPL[1/4, x]*GPL[0, -x, y]*Log[4] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] + 12*GPL[-1/4, y]*GPL[1/4, 1/4, x]*Log[4] - 12*GPL[-x, y]*GPL[1/4, 1/4, x]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 1/4, x]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 1/4, x]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[4] - 4*GPL[1/4, x]*GPL[-x, -1/4, y]*Log[4] + GPL[-1/2, w]*GPL[-x, -x, y]*Log[4] + 4*GPL[1/4, x]*GPL[-x, -x, y]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -x, y]*Log[4] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w]*Log[4] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w]*Log[4] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w]*Log[4] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w]*Log[4] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 6*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + 6*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] - 12*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 6*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + 6*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] - 12*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 16*GPL[-1/4, -1/4, -x, y]*Log[4] + 16*GPL[-1/4, 0, -1/4, y]*Log[4] + 4*GPL[-1/4, -x, -x, y]*Log[4] + 16*GPL[0, -1/4, -1/4, y]*Log[4] + 2*GPL[0, -1/4, -x, y]*Log[4] - 8*GPL[0, 0, -1/4, y]*Log[4] + 10*GPL[0, 0, 1/4, x]*Log[4] - 12*GPL[0, 1/4, 1/4, x]*Log[4] - 4*GPL[0, -x, -1/4, y]*Log[4] - 6*GPL[1/4, 0, 1/4, x]*Log[4] + 9*GPL[1/4, 1/4, 1/4, x]*Log[4] + 4*GPL[-x, -1/4, -x, y]*Log[4] - 4*GPL[-x, 0, -1/4, y]*Log[4] - GPL[-x, -x, -x, y]*Log[4] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2 + (GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2)/2 + 2*GPL[-1/4, y]*GPL[1/4, x]*Log[4]^2 - 2*GPL[1/4, x]*GPL[-x, y]*Log[4]^2 + (3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 - 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 - 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2 - (GPL[-1/2, -1/2, w]*Log[4]^2)/2 + (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - 8*GPL[-1/4, -1/4, y]*Log[4]^2 + 3*GPL[0, -1/4, y]*Log[4]^2 - 2*GPL[0, 1/4, x]*Log[4]^2 + (3*GPL[1/4, 1/4, x]*Log[4]^2)/2 + 2*GPL[-x, -1/4, y]*Log[4]^2 - (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 - (GPL[-1/2, w]*Log[4]^3)/6 - (2*GPL[-1/4, y]*Log[4]^3)/3 + (GPL[1/4, x]*Log[4]^3)/6 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^3)/6 - Log[4]^4/24 + 4*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] - 4*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] - 4*GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] + 3*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] + 16*GPL[1/4, x]*GPL[-1/4, -1/4, y]*Log[x] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[x] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[x] - 16*GPL[1/4, x]*GPL[-1/4, -x, y]*Log[x] + 6*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[x] - 6*GPL[1/4, x]*GPL[0, -1/4, y]*Log[x] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] - 4*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - 16*GPL[-1/4, y]*GPL[0, 1/4, x]*Log[x] + 10*GPL[-x, y]*GPL[0, 1/4, x]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x]*Log[x] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + 6*GPL[1/4, x]*GPL[0, -x, y]*Log[x] + 3*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] + 12*GPL[-1/4, y]*GPL[1/4, 1/4, x]*Log[x] - 12*GPL[-x, y]*GPL[1/4, 1/4, x]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[1/4, 1/4, x]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[1/4, 1/4, x]*Log[x] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[x] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[x] + 4*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] - 4*GPL[1/4, x]*GPL[-x, -1/4, y]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[x] + 4*GPL[1/4, x]*GPL[-x, -x, y]*Log[x] - 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], w]*Log[x] - 6*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], w]*Log[x] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], w]*Log[x] - 6*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], w]*Log[x] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 6*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + 6*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - 12*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 6*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + 6*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - 12*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/2, -1/2, -1/2, w]*Log[x] + GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 64*GPL[-1/4, -1/4, -1/4, y]*Log[x] + 24*GPL[-1/4, 0, -1/4, y]*Log[x] + 16*GPL[-1/4, -x, -1/4, y]*Log[x] + 24*GPL[0, -1/4, -1/4, y]*Log[x] - 6*GPL[0, 0, -1/4, y]*Log[x] + 10*GPL[0, 0, 1/4, x]*Log[x] - 12*GPL[0, 1/4, 1/4, x]*Log[x] - 6*GPL[0, -x, -1/4, y]*Log[x] - 6*GPL[1/4, 0, 1/4, x]*Log[x] + 9*GPL[1/4, 1/4, 1/4, x]*Log[x] + 16*GPL[-x, -1/4, -1/4, y]*Log[x] - 6*GPL[-x, 0, -1/4, y]*Log[x] - 4*GPL[-x, -x, -1/4, y]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 6*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 9*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] + GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] + 4*GPL[-1/4, y]*GPL[1/4, x]*Log[4]*Log[x] - 4*GPL[1/4, x]*GPL[-x, y]*Log[4]*Log[x] + 3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 4*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 4*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - GPL[-1/2, -1/2, w]*Log[4]*Log[x] + GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 16*GPL[-1/4, -1/4, y]*Log[4]*Log[x] + 6*GPL[0, -1/4, y]*Log[4]*Log[x] - 4*GPL[0, 1/4, x]*Log[4]*Log[x] + 3*GPL[1/4, 1/4, x]*Log[4]*Log[x] + 4*GPL[-x, -1/4, y]*Log[4]*Log[x] - 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + 3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (GPL[-1/2, w]*Log[4]^2*Log[x])/2 - 2*GPL[-1/4, y]*Log[4]^2*Log[x] + (GPL[1/4, x]*Log[4]^2*Log[x])/2 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2*Log[x])/2 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2*Log[x])/2 - (Log[4]^3*Log[x])/6 - 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2 + (GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2)/2 + 2*GPL[-1/4, y]*GPL[1/4, x]*Log[x]^2 - 2*GPL[1/4, x]*GPL[-x, y]*Log[x]^2 + (3*GPL[1/4, x]*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[1/4, x]*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - (GPL[-1/2, -1/2, w]*Log[x]^2)/2 + (GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - 8*GPL[-1/4, -1/4, y]*Log[x]^2 + 3*GPL[0, -1/4, y]*Log[x]^2 - 2*GPL[0, 1/4, x]*Log[x]^2 + (3*GPL[1/4, 1/4, x]*Log[x]^2)/2 + 2*GPL[-x, -1/4, y]*Log[x]^2 - (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (3*GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 - (GPL[-1/2, w]*Log[4]*Log[x]^2)/2 - 2*GPL[-1/4, y]*Log[4]*Log[x]^2 + (GPL[1/4, x]*Log[4]*Log[x]^2)/2 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x]^2)/2 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x]^2)/2 - (Log[4]^2*Log[x]^2)/4 - (GPL[-1/2, w]*Log[x]^3)/6 - (2*GPL[-1/4, y]*Log[x]^3)/3 + (GPL[1/4, x]*Log[x]^3)/6 + (GPL[-1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^3)/6 + (GPL[(-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^3)/6 - (Log[4]*Log[x]^3)/6 - Log[x]^4/24 + 8*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] - 2*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] - 8*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 8*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[-1/2, -1/2, w]*Log[2]*Log[y] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 32*GPL[-1/4, -1/4, y]*Log[2]*Log[y] - 8*GPL[-1/4, -x, y]*Log[2]*Log[y] - 4*GPL[0, -1/4, y]*Log[2]*Log[y] - 8*GPL[-x, -1/4, y]*Log[2]*Log[y] + 2*GPL[-x, -x, y]*Log[2]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 4*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] + GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-1/2, -1/2, w]*Log[4]*Log[y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - 16*GPL[-1/4, -1/4, y]*Log[4]*Log[y] + 4*GPL[-1/4, -x, y]*Log[4]*Log[y] + 2*GPL[0, -1/4, y]*Log[4]*Log[y] + 4*GPL[-x, -1/4, y]*Log[4]*Log[y] - GPL[-x, -x, y]*Log[4]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - GPL[-1/2, w]*Log[2]*Log[y]^2 - 4*GPL[-1/4, y]*Log[2]*Log[y]^2 + GPL[-x, y]*Log[2]*Log[y]^2 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2 + (GPL[-1/2, w]*Log[4]*Log[y]^2)/2 + 2*GPL[-1/4, y]*Log[4]*Log[y]^2 - (GPL[-x, y]*Log[4]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/2 + (Log[2]*Log[y]^3)/3 - (Log[4]*Log[y]^3)/6 + (GPL[-1/2, w]*PolyGamma[2, 1])/3 + (4*GPL[-1/4, y]*PolyGamma[2, 1])/3 - (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (Log[4]*PolyGamma[2, 1])/3 + (Log[x]*PolyGamma[2, 1])/3 - 2*GPL[-1/2, w]*Zeta[3] - 8*GPL[-1/4, y]*Zeta[3] + 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3] - 2*Log[4]*Zeta[3] - 2*Log[x]*Zeta[3]

==> anc/Solution2/M3W0.txt <==
1

==> anc/Solution2/M3W1.txt <==
2*GPL[-1/2, w] - 2*GPL[(-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M3W2.txt <==
Pi^2/2 + 4*GPL[-1/2, -1/2, w] - 4*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, -1/2, w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M3W3.txt <==
Pi^2*GPL[-1/2, w] - Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[(I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, -1/2, w] - 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, 0, -1/2, w] - 16*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, -1/2, -1/2, w] - 24*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, -1/2, w] - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + PolyGamma[2, 1]/3 - 2*Zeta[3]

==> anc/Solution2/M3W4.txt <==
(7*Pi^4)/40 + 2*Pi^2*GPL[-1/2, -1/2, w] - 2*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + 4*Pi^2*GPL[0, -1/2, w] - 4*Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 4*Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] + 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/2, -1/2, -1/2, -1/2, w] - 16*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 32*GPL[-1/2, -1/2, 0, -1/2, w] - 32*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[-1/2, 0, -1/2, -1/2, w] - 48*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 32*GPL[-1/2, 0, 0, -1/2, w] - 32*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 56*GPL[0, -1/2, -1/2, -1/2, w] - 56*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 56*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 80*GPL[0, -1/2, 0, -1/2, w] - 80*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 96*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 96*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 96*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 96*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 48*GPL[0, 0, -1/2, -1/2, w] - 48*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 48*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, 0, 0, -1/2, w] - 32*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 64*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 80*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 96*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 128*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 44*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] + 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 44*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] + 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] + 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 72*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 80*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 96*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 128*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*GPL[-1/2, w]*PolyGamma[2, 1])/3 - (2*GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - (2*GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 - 4*GPL[-1/2, w]*Zeta[3] + 4*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] + 4*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3]

==> anc/Solution2/M40W1.txt <==
GPL[-1/4, y]

==> anc/Solution2/M40W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, y]) + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, -1/4, y] - 2*GPL[0, -1/2, w] + GPL[0, -1/4, y] + 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/4, y]*Log[2] - GPL[-1/4, y]*Log[x]

==> anc/Solution2/M40W3.txt <==
GPL[-1/4, y]*GPL[-1/2, -1/2, w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - GPL[-1/2, w]*GPL[0, -1/4, y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + GPL[-1/4, y]*GPL[0, 1/4, x] - GPL[-x, y]*GPL[0, 1/4, x] + GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/2, 0, -1/2, w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4, -1/4, -1/4, y] - 10*GPL[-1/4, 0, -1/4, y] - 8*GPL[0, -1/2, -1/2, w] + 8*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/4, -1/4, y] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[-x, 0, -1/4, y] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 8*GPL[-1/4, -1/4, y]*Log[2] - 2*GPL[-1/4, -x, y]*Log[2] + 2*GPL[0, -1/4, y]*Log[2] - 2*GPL[-x, -1/4, y]*Log[2] - GPL[-1/4, y]*GPL[1/4, x]*Log[4] + GPL[1/4, x]*GPL[-x, y]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[-1/4, -x, y]*Log[4] - GPL[0, -1/4, y]*Log[4] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[-1/4, y]*Log[4]^2)/2 + GPL[-1/2, w]*GPL[-1/4, y]*Log[x] - GPL[-1/4, y]*GPL[1/4, x]*Log[x] + GPL[1/4, x]*GPL[-x, y]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[-1/4, -1/4, y]*Log[x] - GPL[-x, -1/4, y]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/4, y]*Log[4]*Log[x] + (GPL[-1/4, y]*Log[x]^2)/2 - 2*GPL[-1/4, y]*Log[2]*Log[y] + GPL[-1/4, y]*Log[4]*Log[y]

==> anc/Solution2/M40W4.txt <==
-(Pi^2*GPL[-1/4, y]*GPL[1/4, x])/2 + (Pi^2*GPL[1/4, x]*GPL[-x, y])/2 - (Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 - (Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 + (Pi^2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], w])/2 + (Pi^2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], w])/2 - (Pi^2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w])/2 + (Pi^2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w])/2 - (Pi^2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w])/2 + (Pi^2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w])/2 - 4*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - Pi^2*GPL[0, -1/2, w] + (Pi^2*GPL[0, -1/4, y])/2 + GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] + GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - 4*GPL[-1/4, -1/4, y]*GPL[0, 1/4, x] + 4*GPL[-1/4, -x, y]*GPL[0, 1/4, x] + Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - (Pi^2*GPL[-x, -1/4, y])/2 + GPL[0, 1/4, x]*GPL[-x, -1/4, y] - GPL[0, 1/4, x]*GPL[-x, -x, y] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 + 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 + 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 - 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w])/2 - (Pi^2*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w])/2 + (Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w])/2 - (Pi^2*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w])/2 - (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w])/2 + 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w])/2 + 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, -1/4, y] + 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-1/4, 0, -1/4, y] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-1/4, 0, -1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, 0, -1/4, y] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + 7*GPL[-1/4, y]*GPL[0, 0, 1/4, x] - GPL[-x, y]*GPL[0, 0, 1/4, x] + GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] - 3*GPL[-1/4, y]*GPL[0, 1/4, 1/4, x] + 3*GPL[-x, y]*GPL[0, 1/4, 1/4, x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, 1/4, x] - 3*GPL[-1/4, y]*GPL[1/4, 0, 1/4, x] + 3*GPL[-x, y]*GPL[1/4, 0, 1/4, x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 0, 1/4, x] - GPL[-1/2, w]*GPL[-x, 0, -1/4, y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/2, -1/2, 0, -1/2, w] + 2*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, -1/2, -1/2, w] - 8*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 64*GPL[-1/4, -1/4, -1/4, -1/4, y] + 40*GPL[-1/4, -1/4, 0, -1/4, y] + 40*GPL[-1/4, 0, -1/4, -1/4, y] - 18*GPL[-1/4, 0, 0, -1/4, y] - 4*GPL[-1/4, -x, 0, -1/4, y] - 20*GPL[0, -1/2, -1/2, -1/2, w] + 20*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, -1/2, 0, -1/2, w] + 24*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/4, -1/4, -1/4, y] - 6*GPL[0, -1/4, 0, -1/4, y] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-x, -1/4, 0, -1/4, y] - 4*GPL[-x, 0, -1/4, -1/4, y] + GPL[-x, -x, 0, -1/4, y] + 9*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 9*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] - 9*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 10*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] - 10*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] + 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[2] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[2] + 2*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[2] - 2*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] + 2*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[2] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 32*GPL[-1/4, -1/4, -1/4, y]*Log[2] + 8*GPL[-1/4, -1/4, -x, y]*Log[2] + 4*GPL[-1/4, 0, -1/4, y]*Log[2] + 8*GPL[-1/4, -x, -1/4, y]*Log[2] - 2*GPL[-1/4, -x, -x, y]*Log[2] - 8*GPL[0, -1/4, -1/4, y]*Log[2] + 2*GPL[0, -1/4, -x, y]*Log[2] - 2*GPL[0, 0, -1/4, y]*Log[2] + 2*GPL[0, -x, -1/4, y]*Log[2] + 8*GPL[-x, -1/4, -1/4, y]*Log[2] - 2*GPL[-x, -1/4, -x, y]*Log[2] + 2*GPL[-x, 0, -1/4, y]*Log[2] - 2*GPL[-x, -x, -1/4, y]*Log[2] + GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] - GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] - GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 4*GPL[1/4, x]*GPL[-1/4, -1/4, y]*Log[4] - GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] - 4*GPL[1/4, x]*GPL[-1/4, -x, y]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -x, y]*Log[4] + GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[4] - 4*GPL[-1/4, y]*GPL[0, 1/4, x]*Log[4] + GPL[-x, y]*GPL[0, 1/4, x]*Log[4] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + 3*GPL[-1/4, y]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[-x, y]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[4] - GPL[1/4, x]*GPL[-x, -1/4, y]*Log[4] + GPL[1/4, x]*GPL[-x, -x, y]*Log[4] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[-1/4, -1/4, -x, y]*Log[4] + 4*GPL[-1/4, 0, -1/4, y]*Log[4] + GPL[-1/4, -x, -x, y]*Log[4] + 4*GPL[0, -1/4, -1/4, y]*Log[4] - GPL[0, -1/4, -x, y]*Log[4] + GPL[0, 0, -1/4, y]*Log[4] - GPL[0, -x, -1/4, y]*Log[4] + GPL[-x, -1/4, -x, y]*Log[4] - GPL[-x, 0, -1/4, y]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2)/2 + (GPL[-1/4, y]*GPL[1/4, x]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[-x, y]*Log[4]^2)/2 + (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 + (GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]^2)/2 - 2*GPL[-1/4, -1/4, y]*Log[4]^2 + (GPL[-x, -1/4, y]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (GPL[-1/4, y]*Log[4]^3)/6 + GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] - GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] - GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] + 4*GPL[1/4, x]*GPL[-1/4, -1/4, y]*Log[x] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[x] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, y]*Log[x] - 4*GPL[1/4, x]*GPL[-1/4, -x, y]*Log[x] - 4*GPL[-1/4, y]*GPL[0, 1/4, x]*Log[x] + GPL[-x, y]*GPL[0, 1/4, x]*Log[x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + 3*GPL[-1/4, y]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[-x, y]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[1/4, 1/4, x]*Log[x] + GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] - GPL[1/4, x]*GPL[-x, -1/4, y]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -1/4, y]*Log[x] + GPL[1/4, x]*GPL[-x, -x, y]*Log[x] - 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 16*GPL[-1/4, -1/4, -1/4, y]*Log[x] + 6*GPL[-1/4, 0, -1/4, y]*Log[x] + 4*GPL[-1/4, -x, -1/4, y]*Log[x] + 4*GPL[-x, -1/4, -1/4, y]*Log[x] - GPL[-x, -x, -1/4, y]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] + GPL[-1/4, y]*GPL[1/4, x]*Log[4]*Log[x] - GPL[1/4, x]*GPL[-x, y]*Log[4]*Log[x] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - 4*GPL[-1/4, -1/4, y]*Log[4]*Log[x] + GPL[-x, -1/4, y]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (GPL[-1/4, y]*Log[4]^2*Log[x])/2 - (GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2)/2 + (GPL[-1/4, y]*GPL[1/4, x]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[-x, y]*Log[x]^2)/2 + (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2)/2 + (GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2)/2 - 2*GPL[-1/4, -1/4, y]*Log[x]^2 + (GPL[-x, -1/4, y]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (GPL[-1/4, y]*Log[4]*Log[x]^2)/2 - (GPL[-1/4, y]*Log[x]^3)/6 + 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 8*GPL[-1/4, -1/4, y]*Log[2]*Log[y] - 2*GPL[-1/4, -x, y]*Log[2]*Log[y] + 2*GPL[0, -1/4, y]*Log[2]*Log[y] - 2*GPL[-x, -1/4, y]*Log[2]*Log[y] - GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - 4*GPL[-1/4, -1/4, y]*Log[4]*Log[y] + GPL[-1/4, -x, y]*Log[4]*Log[y] - GPL[0, -1/4, y]*Log[4]*Log[y] + GPL[-x, -1/4, y]*Log[4]*Log[y] - GPL[-1/4, y]*Log[2]*Log[y]^2 + (GPL[-1/4, y]*Log[4]*Log[y]^2)/2 + (GPL[-1/4, y]*PolyGamma[2, 1])/3 - 2*GPL[-1/4, y]*Zeta[3]

==> anc/Solution2/M41W1.txt <==
(2*I)*GPL[-1/2, w]

==> anc/Solution2/M41W2.txt <==
(-4*I)*GPL[-1, -1/2, w] - (2*I)*GPL[-1/2, -1/2, w] - (2*I)*GPL[-1/2, w]*Log[4] + (4*I)*GPL[-1/2, w]*Log[w] - (2*I)*GPL[-1/2, w]*Log[x] - (2*I)*GPL[-1/2, w]*Log[y]

==> anc/Solution2/M41W3.txt <==
(-I)*Pi^2*GPL[-1/2, w] + (8*I)*GPL[-1, -1, -1/2, w] + (4*I)*GPL[-1, -1/2, -1/2, w] + (2*I)*GPL[-1/2, -1/2, -1/2, w] + (8*I)*GPL[-1/2, 0, -1/2, w] - (4*I)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (16*I)*GPL[0, -1/2, -1/2, w] - (4*I)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (4*I)*GPL[-1, -1/2, w]*Log[4] + (2*I)*GPL[-1/2, -1/2, w]*Log[4] + I*GPL[-1/2, w]*Log[4]^2 - (8*I)*GPL[-1, -1/2, w]*Log[w] - (4*I)*GPL[-1/2, -1/2, w]*Log[w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - (4*I)*GPL[-1/2, w]*Log[4]*Log[w] - (4*I)*GPL[-1/2, w]*Log[w]^2 + (4*I)*GPL[-1, -1/2, w]*Log[x] + (2*I)*GPL[-1/2, -1/2, w]*Log[x] - (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + (2*I)*GPL[-1/2, w]*Log[4]*Log[x] + (4*I)*GPL[-1, -1/2, w]*Log[y] + (2*I)*GPL[-1/2, -1/2, w]*Log[y] - (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (2*I)*GPL[-1/2, w]*Log[4]*Log[y] + (4*I)*GPL[-1/2, w]*Log[x]*Log[y]

==> anc/Solution2/M41W4.txt <==
(-I)*Pi^2*GPL[-1/2, w]*GPL[-x, y] + (2*I)*Pi^2*GPL[-1, -1/2, w] + I*Pi^2*GPL[-1/2, -1/2, w] - I*Pi^2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] - I*Pi^2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - I*Pi^2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - I*Pi^2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/2, w]*GPL[0, 0, -x, y] - (16*I)*GPL[-1, -1, -1, -1/2, w] - (8*I)*GPL[-1, -1, -1/2, -1/2, w] - (4*I)*GPL[-1, -1/2, -1/2, -1/2, w] - (16*I)*GPL[-1, -1/2, 0, -1/2, w] + (8*I)*GPL[-1, -1/2, 0, x - Sqrt[x*(1 + x)], w] + (8*I)*GPL[-1, -1/2, 0, x + Sqrt[x*(1 + x)], w] + (8*I)*GPL[-1, -1/2, 0, y - Sqrt[y*(1 + y)], w] + (8*I)*GPL[-1, -1/2, 0, y + Sqrt[y*(1 + y)], w] + (4*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + (4*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + (4*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + (4*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (32*I)*GPL[-1, 0, -1/2, -1/2, w] + (8*I)*GPL[-1, 0, -1/2, x - Sqrt[x*(1 + x)], w] + (8*I)*GPL[-1, 0, -1/2, x + Sqrt[x*(1 + x)], w] + (8*I)*GPL[-1, 0, -1/2, y - Sqrt[y*(1 + y)], w] + (8*I)*GPL[-1, 0, -1/2, y + Sqrt[y*(1 + y)], w] + (8*I)*GPL[-1, 0, x - Sqrt[x*(1 + x)], -1/2, w] + (8*I)*GPL[-1, 0, x + Sqrt[x*(1 + x)], -1/2, w] + (8*I)*GPL[-1, 0, y - Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[-1, 0, y + Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (8*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (8*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (8*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] - (8*I)*GPL[-1/2, -1/2, 0, -1/2, w] + (4*I)*GPL[-1/2, -1/2, 0, x - Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/2, -1/2, 0, x + Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/2, -1/2, 0, y - Sqrt[y*(1 + y)], w] + (4*I)*GPL[-1/2, -1/2, 0, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (4*I)*GPL[-1/2, 0, -1/2, x - Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/2, 0, -1/2, x + Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/2, 0, -1/2, y - Sqrt[y*(1 + y)], w] + (4*I)*GPL[-1/2, 0, -1/2, y + Sqrt[y*(1 + y)], w] + (16*I)*GPL[-1/2, 0, 0, -1/2, w] - (8*I)*GPL[-1/2, 0, 0, x - Sqrt[x*(1 + x)], w] - (8*I)*GPL[-1/2, 0, 0, x + Sqrt[x*(1 + x)], w] - (8*I)*GPL[-1/2, 0, 0, y - Sqrt[y*(1 + y)], w] - (8*I)*GPL[-1/2, 0, 0, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4*I)*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, 0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (8*I)*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4*I)*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, 0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (8*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (8*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - (32*I)*GPL[0, -1, -1/2, -1/2, w] + (8*I)*GPL[0, -1, -1/2, x - Sqrt[x*(1 + x)], w] + (8*I)*GPL[0, -1, -1/2, x + Sqrt[x*(1 + x)], w] + (8*I)*GPL[0, -1, -1/2, y - Sqrt[y*(1 + y)], w] + (8*I)*GPL[0, -1, -1/2, y + Sqrt[y*(1 + y)], w] + (8*I)*GPL[0, -1, x - Sqrt[x*(1 + x)], -1/2, w] + (8*I)*GPL[0, -1, x + Sqrt[x*(1 + x)], -1/2, w] + (8*I)*GPL[0, -1, y - Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[0, -1, y + Sqrt[y*(1 + y)], -1/2, w] - (16*I)*GPL[0, -1/2, -1, -1/2, w] + (24*I)*GPL[0, -1/2, -1/2, -1/2, w] + (4*I)*GPL[0, -1/2, -1/2, x - Sqrt[x*(1 + x)], w] + (4*I)*GPL[0, -1/2, -1/2, x + Sqrt[x*(1 + x)], w] + (4*I)*GPL[0, -1/2, -1/2, y - Sqrt[y*(1 + y)], w] + (4*I)*GPL[0, -1/2, -1/2, y + Sqrt[y*(1 + y)], w] + (16*I)*GPL[0, -1/2, 0, -1/2, w] - (8*I)*GPL[0, -1/2, 0, x - Sqrt[x*(1 + x)], w] - (8*I)*GPL[0, -1/2, 0, x + Sqrt[x*(1 + x)], w] - (8*I)*GPL[0, -1/2, 0, y - Sqrt[y*(1 + y)], w] - (8*I)*GPL[0, -1/2, 0, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4*I)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (8*I)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4*I)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (32*I)*GPL[0, 0, -1/2, -1/2, w] - (8*I)*GPL[0, 0, -1/2, x - Sqrt[x*(1 + x)], w] - (8*I)*GPL[0, 0, -1/2, x + Sqrt[x*(1 + x)], w] - (8*I)*GPL[0, 0, -1/2, y - Sqrt[y*(1 + y)], w] - (8*I)*GPL[0, 0, -1/2, y + Sqrt[y*(1 + y)], w] - (8*I)*GPL[0, 0, x - Sqrt[x*(1 + x)], -1/2, w] - (8*I)*GPL[0, 0, x + Sqrt[x*(1 + x)], -1/2, w] - (8*I)*GPL[0, 0, y - Sqrt[y*(1 + y)], -1/2, w] - (8*I)*GPL[0, 0, y + Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[0, x - Sqrt[x*(1 + x)], -1, -1/2, w] - (12*I)*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (8*I)*GPL[0, x + Sqrt[x*(1 + x)], -1, -1/2, w] - (12*I)*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (8*I)*GPL[0, y - Sqrt[y*(1 + y)], -1, -1/2, w] - (12*I)*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (8*I)*GPL[0, y + Sqrt[y*(1 + y)], -1, -1/2, w] - (12*I)*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (16*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + (16*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + (8*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] + (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (8*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] + (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (8*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] + (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (8*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] + (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (12*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (16*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (12*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (16*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, y + Sqrt[y*(1 + y)], w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - ((8*I)/3)*GPL[-1/2, w]*Log[2]^3 + I*Pi^2*GPL[-1/2, w]*Log[4] - (8*I)*GPL[-1, -1, -1/2, w]*Log[4] - (4*I)*GPL[-1, -1/2, -1/2, w]*Log[4] - (2*I)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - (8*I)*GPL[-1/2, 0, -1/2, w]*Log[4] + (4*I)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + (4*I)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[4] + (4*I)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + (4*I)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[4] + (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (16*I)*GPL[0, -1/2, -1/2, w]*Log[4] + (4*I)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + (4*I)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + (4*I)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + (4*I)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + (4*I)*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (4*I)*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (4*I)*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (4*I)*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4] + (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] + (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4] - (2*I)*GPL[-1, -1/2, w]*Log[4]^2 - I*GPL[-1/2, -1/2, w]*Log[4]^2 + (16*I)*GPL[-1, -1, -1/2, w]*Log[w] + (8*I)*GPL[-1, -1/2, -1/2, w]*Log[w] - (8*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - (8*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - (8*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - (8*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - (8*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] - (8*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] - (8*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] - (8*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, -1/2, -1/2, w]*Log[w] - (4*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - (4*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - (4*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - (4*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - (16*I)*GPL[-1/2, 0, -1/2, w]*Log[w] + (8*I)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[w] + (8*I)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[w] + (8*I)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[w] + (8*I)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - (8*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - (8*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[w] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[w] - (32*I)*GPL[0, -1/2, -1/2, w]*Log[w] + (8*I)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] + (8*I)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] + (8*I)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] + (8*I)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] + (8*I)*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (8*I)*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (8*I)*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (8*I)*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - (8*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, w]*Log[w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] - (8*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, w]*Log[w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] - (8*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, w]*Log[w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] - (8*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, w]*Log[w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] - (16*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - (16*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] + (8*I)*GPL[-1, -1/2, w]*Log[4]*Log[w] + (4*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[w] + (2*I)*GPL[-1/2, w]*Log[4]^2*Log[w] + (8*I)*GPL[-1, -1/2, w]*Log[w]^2 + (4*I)*GPL[-1/2, -1/2, w]*Log[w]^2 - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[w]^2 - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[w]^2 - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[w]^2 - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[w]^2 - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[w]^2 - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[w]^2 - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[w]^2 - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[w]^2 + (4*I)*GPL[-1/2, w]*Log[4]*Log[w]^2 + ((8*I)/3)*GPL[-1/2, w]*Log[w]^3 - (4*I)*GPL[-1/2, w]*GPL[0, -x, y]*Log[x] - (8*I)*GPL[-1, -1, -1/2, w]*Log[x] - (4*I)*GPL[-1, -1/2, -1/2, w]*Log[x] + (4*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + (4*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + (4*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + (4*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[-1/2, -1/2, -1/2, w]*Log[x] + (2*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + (2*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + (4*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, w]*Log[x] - (2*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + (4*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, w]*Log[x] - (2*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (4*I)*GPL[-1, -1/2, w]*Log[4]*Log[x] - (2*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + (2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] - I*GPL[-1/2, w]*Log[4]^2*Log[x] - I*GPL[-1/2, w]*GPL[-x, y]*Log[x]^2 + I*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x]^2 + I*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x]^2 - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]^2 + I*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2 + I*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2 - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2 - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]^2 + I*Pi^2*GPL[-1/2, w]*Log[y] + (2*I)*GPL[-1/2, w]*GPL[0, -x, y]*Log[y] - (8*I)*GPL[-1, -1, -1/2, w]*Log[y] - (4*I)*GPL[-1, -1/2, -1/2, w]*Log[y] + (4*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + (4*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (4*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (4*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/2, -1/2, -1/2, w]*Log[y] + (2*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + (2*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + (4*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, w]*Log[y] - (2*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + (4*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, w]*Log[y] - (2*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (4*I)*GPL[-1, -1/2, w]*Log[4]*Log[y] - (2*I)*GPL[-1/2, -1/2, w]*Log[4]*Log[y] + (2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] - I*GPL[-1/2, w]*Log[4]^2*Log[y] + (4*I)*GPL[-1/2, w]*GPL[-x, y]*Log[x]*Log[y] - (8*I)*GPL[-1, -1/2, w]*Log[x]*Log[y] - (4*I)*GPL[-1/2, -1/2, w]*Log[x]*Log[y] + (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x]*Log[y] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]*Log[y] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x]*Log[y] - (4*I)*GPL[-1/2, w]*Log[4]*Log[x]*Log[y] - I*GPL[-1/2, w]*GPL[-x, y]*Log[y]^2 + I*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y]^2 + I*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y]^2 - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y]^2 + I*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 + I*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2 - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y]^2 - (3*I)*GPL[-1/2, w]*Log[x]*Log[y]^2 + (I/3)*GPL[-1/2, w]*Log[y]^3 - ((22*I)/3)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M42W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, x]) + GPL[-1/4, x]*GPL[2*x, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - 2*GPL[-1/2, -1/2, w] + GPL[0, -1/4, x] - GPL[2*x, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1/2, w] + (GPL[2*x, w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[2*x, w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), w]*Log[4])/6 - (2*Log[2]*Log[w])/3 + (Log[4]*Log[w])/3 + (2*Log[2]*Log[x])/3 - (Log[4]*Log[x])/3

==> anc/Solution2/M42W3.txt <==
GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - 4*GPL[2*x, w]*GPL[-1/4, -1/4, x] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 2*GPL[-1/4, x]*GPL[0, -1/2, w] - GPL[-1/4, y]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - GPL[-1/2, w]*GPL[0, -1/4, y] - GPL[2*x, w]*GPL[0, -1/4, y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[-1/4, x]*GPL[0, 2*x, w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, y]*GPL[0, 2*y, w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, w] - 3*GPL[-1/4, x]*GPL[2*x, 2*x, w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, -1, -1/2, w] + 3*GPL[-1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - 5*GPL[0, -1/2, -1/2, w] - GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/4, -1/4, x] - 2*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, x] - 2*GPL[0, 0, -1/4, y] + 2*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*x, -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, -(x/(1 + 4*x)), -1/4, y] - GPL[0, 2*y, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-x, 0, -1/4, y] - GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[2*x, -1, -1/2, w] + 3*GPL[2*x, -1/2, -1/2, w] - GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, 0, -1/2, w] + GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] - 2*GPL[-1/4, x]*GPL[2*x, w]*Log[2] + (GPL[-x, y]*GPL[2*x, w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[-1/2, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, 2*x, w]*Log[2])/3 + (2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 - 2*GPL[0, -1/4, x]*Log[2] + (4*GPL[2*x, -1/2, w]*Log[2])/3 - GPL[2*x, 2*x, w]*Log[2] - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[-x, y]*GPL[2*x, w]*Log[4])/6 - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4])/6 + (2*GPL[-1/2, -1/2, w]*Log[4])/3 + (GPL[-1/2, 2*x, w]*Log[4])/3 - (GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[2*x, -1/2, w]*Log[4])/3 + (GPL[2*x, 2*x, w]*Log[4])/2 + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (4*GPL[-x, y]*Log[2]*Log[w])/3 + (2*GPL[2*x, w]*Log[2]*Log[w])/3 + (2*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[-x, y]*Log[4]*Log[w])/3 - (GPL[2*x, w]*Log[4]*Log[w])/3 - (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*Log[2]*Log[x])/3 - (2*GPL[2*x, w]*Log[2]*Log[x])/3 - (2*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (GPL[-x, y]*Log[4]*Log[x])/3 + (GPL[2*x, w]*Log[4]*Log[x])/3 + (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] - 2*GPL[-1/4, x]*GPL[2*x, w]*Log[y] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] + 2*GPL[-1/2, -1/2, w]*Log[y] - 3*GPL[0, -1/4, x]*Log[y] + GPL[2*x, -1/2, w]*Log[y] - GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[2*x, w]*Log[2]*Log[y])/3 - (GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (GPL[2*x, w]*Log[4]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (4*Log[2]*Log[w]*Log[y])/3 - (2*Log[4]*Log[w]*Log[y])/3 - (4*Log[2]*Log[x]*Log[y])/3 + (2*Log[4]*Log[x]*Log[y])/3

==> anc/Solution2/M42W4.txt <==
-2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] - 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 12*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + 8*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] - 8*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + 8*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + 8*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] - 4*GPL[-x, y]*GPL[2*x, w]*GPL[0, -1/4, x] - 4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 15*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[0, -1/2, w]*GPL[0, -1/4, x] - 6*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + 2*GPL[-1/2, 2*x, w]*GPL[0, -1/4, y] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] - 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 3*GPL[0, -1/2, w]*GPL[0, -1/4, y] - 3*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - GPL[0, -1/2, w]*GPL[0, 1/4, y] - 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] + 2*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -x, y] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, y] - 2*GPL[0, -1/4, x]*GPL[0, -x, y] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, 2*x, w] - 8*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] - 2*GPL[0, -1/4, y]*GPL[0, 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, (-2*x)/(1 + 4*x), w] - 8*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, y]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[-1/4, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + 4*GPL[0, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] - GPL[0, -1/4, y]*GPL[0, 2*y, w] - GPL[0, 1/4, y]*GPL[0, 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -(x + y)/(2*x), w] - 2*GPL[0, -1/4, x]*GPL[0, -(x + y)/(2*x), w] - 4*GPL[0, -1/4, y]*GPL[0, -(x + y)/(2*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -(x + y)/(2*y), w] - 2*GPL[0, -1/4, x]*GPL[0, -(x + y)/(2*y), w] - 4*GPL[0, -1/4, y]*GPL[0, -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + 2*GPL[0, 1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] + 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] + 2*GPL[0, 1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, y]*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - GPL[0, 1/4, y]*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + 5*GPL[0, -1/4, x]*GPL[-x, -x, y] + 5*GPL[-1/4, x]*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), y] + 5*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 4*GPL[-1/4, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 4*GPL[0, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + 10*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + 2*GPL[0, -1/4, y]*GPL[2*x, -1/2, w] - GPL[0, 1/4, y]*GPL[2*x, -1/2, w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, 2*x, w] + 12*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + 3*GPL[0, -1/4, y]*GPL[2*x, 2*x, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -(x + y)/(2*y), w] - 2*GPL[0, -1/4, x]*GPL[2*x, -(x + y)/(2*y), w] - 4*GPL[0, -1/4, y]*GPL[2*x, -(x + y)/(2*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + (GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w])/2 - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 9*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 12*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 3*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] - 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] - 4*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 6*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + (GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w])/2 - 2*GPL[-1/2, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[2*x, -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[2*x, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[2*x, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[2*x, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[(-2*x)/(1 + 4*x), 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - 7*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] + 6*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + 6*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] - 6*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] + 16*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - 10*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] - 10*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + 6*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] - 4*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-x, y]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[2*x, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - GPL[-1/4, y]*GPL[0, 0, -1/2, w] - GPL[-1/2, w]*GPL[0, 0, -1/4, x] + GPL[-x, y]*GPL[0, 0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + GPL[-1/2, w]*GPL[0, 0, -1/4, y] + 2*GPL[2*x, w]*GPL[0, 0, -1/4, y] + 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 2*GPL[2*x, w]*GPL[0, 0, 1/4, y] + 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] - GPL[-1/4, x]*GPL[0, 0, -(x/(1 + 4*x)), y] + GPL[-1/4, y]*GPL[0, 0, 2*y, w] + GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] + GPL[-1/2, w]*GPL[0, -x, 1/4, y] - GPL[2*x, w]*GPL[0, -x, 1/4, y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, 1/4, y] + 5*GPL[-1/4, x]*GPL[0, -x, -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - 6*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[0, 2*x, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] - 6*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[0, (-2*x)/(1 + 4*x), 2*y, w] - GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] - GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 10*GPL[2*x, w]*GPL[-x, 0, -1/4, y] - 10*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, -1/4, y] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + GPL[-1/2, w]*GPL[-x, 0, 1/4, y] - GPL[2*x, w]*GPL[-x, 0, 1/4, y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, 1/4, y] + GPL[-1/4, x]*GPL[-x, 0, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[-x, -x, -(x/(1 + 4*x)), y] + 5*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 5*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + GPL[-1/4, y]*GPL[2*x, -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[2*x, -1, 2*y, w] + GPL[-1/4, y]*GPL[2*x, -1, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + 6*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] + GPL[-1/4, y]*GPL[2*x, 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[2*x, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*x, 0, (-2*y)/(1 + 4*y), w] - 6*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + 9*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, x]*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, 2*y, w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, w] + 6*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, 2*y, w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] + 9*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 8*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/2, -1, -1, -1/2, w] - 2*GPL[-1/2, -1, -1/2, -1/2, w] + 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1, 0, -1/2, w] - 4*GPL[-1/2, -1, 2*x, -1/2, w] - 4*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, -1, 2*y, -1/2, w] + 2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] + 2*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, 0, -1/2, w] - 10*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, 2*x, -1/2, w] + 6*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 - (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 + (4*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 - (4*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (4*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 + 4*GPL[-1/2, 0, -1, -1/2, w] + 6*GPL[-1/2, 0, -1/2, -1/2, w] - 6*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, 2*x, -1, -1/2, w] - 6*GPL[-1/2, 2*x, -1/2, -1/2, w] + 2*GPL[-1/2, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 2*x, 0, -1/2, w] - 2*GPL[-1/2, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/2, 2*x, 2*x, -1/2, w] + 2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 6*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 6*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, -1/2, -1, -1/2, w] + 9*GPL[0, -1/2, -1/2, -1/2, w] - 7*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, -1/2, w] - 8*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 2*x, -1/2, w] + 2*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, 2*y, -1/2, w] - 4*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/4, -1/4, -1/4, x] - 10*GPL[0, -1/4, 0, -1/4, x] - 11*GPL[0, 0, -1/2, -1/2, w] + 9*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, x] + 8*GPL[0, 0, -1/4, -1/4, y] + 2*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, x] + 3*GPL[0, 0, 0, -1/4, y] + 3*GPL[0, 0, 0, 1/4, y] - 2*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, 0, -(x/(1 + 4*x)), -1/4, y] - GPL[0, 0, 2*y, -1/2, w] + GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] - 10*GPL[0, -x, 0, -1/4, y] - GPL[0, -x, 0, 1/4, y] + 5*GPL[0, -x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[0, 2*x, -1, -1/2, w] + 6*GPL[0, 2*x, -1/2, -1/2, w] - 2*GPL[0, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 2*x, 0, -1/2, w] + 2*GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, 2*x, 2*x, -1/2, w] - 2*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[0, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[0, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[0, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[0, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[0, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[0, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 4*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 6*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 4*GPL[0, -(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[0, -(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, 2*y, -1, -1/2, w] + 2*GPL[0, 2*y, -1/2, -1/2, w] - GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*y, 2*y, -1/2, w] - GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, -(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[0, -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[0, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + (7*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/3 - (7*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/3 - (7*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (7*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/3 + (7*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/3 + (7*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (4*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-x, 0, -1/4, -1/4, y] - 3*GPL[-x, 0, 0, -1/4, y] - 2*GPL[-x, 0, 0, 1/4, y] + GPL[-x, 0, -(x/(1 + 4*x)), -1/4, y] + 10*GPL[-x, -x, 0, -1/4, y] - 5*GPL[-x, -x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-x, -(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[-x, -(x/(1 + 4*x)), 0, -1/4, y] + 4*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[2*x, -1, -1, -1/2, w] - GPL[2*x, -1, -1/2, -1/2, w] + 3*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, -1, 0, -1/2, w] - 2*GPL[2*x, -1, 2*x, -1/2, w] - 2*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, -1, 2*y, -1/2, w] + GPL[2*x, -1, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[2*x, -1/2, -1, -1/2, w] - 7*GPL[2*x, -1/2, -1/2, -1/2, w] + 3*GPL[2*x, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1/2, 0, -1/2, w] - 2*GPL[2*x, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, -1/2, 2*x, -1/2, w] + 2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 - (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 + 2*GPL[2*x, 0, -1, -1/2, w] + 6*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, 0, 0, -1/2, w] - GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, 0, 2*x, -1/2, w] - 2*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, 0, 2*y, -1/2, w] - 2*GPL[2*x, 0, (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 6*GPL[2*x, 2*x, -1, -1/2, w] - 9*GPL[2*x, 2*x, -1/2, -1/2, w] + 3*GPL[2*x, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*x, 2*x, 0, -1/2, w] - 3*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 9*GPL[2*x, 2*x, 2*x, -1/2, w] + 3*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/2 + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/2 + 2*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 3*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 8*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 8*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[2*x, -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*x, (-2*y)/(1 + 4*y), -1, -1/2, w] - GPL[2*x, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[2*x, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 4*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/6 + (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/6 - (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 - (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + 4*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, 2*y, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] + 10*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 + (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - 2*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] + 5*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 0, 2*y, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 - 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 9*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/2 + 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 2*y, -1, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 4*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/6 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/6 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[2] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - 6*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] + (8*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2])/3 + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[2] - (2*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] + 8*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[2] + 8*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[2] + 4*GPL[-1/4, x]*GPL[0, -1/2, w]*Log[2] - 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] - 2*GPL[-x, y]*GPL[0, -1/4, x]*Log[2] + 4*GPL[2*x, w]*GPL[0, -1/4, x]*Log[2] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[-1/4, x]*GPL[0, 2*x, w]*Log[2] - (2*GPL[-x, y]*GPL[0, 2*x, w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2] - (2*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[-x, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-x, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*x, w]*GPL[-x, -x, y]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[2] + (4*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[2])/3 + 6*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[2] - GPL[-x, y]*GPL[2*x, 2*x, w]*Log[2] + 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (16*GPL[-1/2, -1, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, -1, 2*x, w]*Log[2])/3 - (4*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[-1/2, -1/2, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, -1/2, 2*x, w]*Log[2])/3 + (8*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[-1/2, 0, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, 0, 2*x, w]*Log[2])/3 - (4*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (8*GPL[-1/2, 2*x, -1/2, w]*Log[2])/3 + 2*GPL[-1/2, 2*x, 2*x, w]*Log[2] + (2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + 4*GPL[0, -1/2, -1/2, w]*Log[2] - (4*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + 8*GPL[0, -1/4, -1/4, x]*Log[2] - (8*GPL[0, 0, -1/2, w]*Log[2])/3 + 6*GPL[0, 0, -1/4, x]*Log[2] - (8*GPL[0, 0, 2*x, w]*Log[2])/3 - (8*GPL[0, 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (16*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (16*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + 4*GPL[0, 2*x, -1/2, w]*Log[2] - (4*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - (8*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (4*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (8*GPL[2*x, -1, -1/2, w]*Log[2])/3 + (2*GPL[2*x, -1, 2*x, w]*Log[2])/3 - (2*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (14*GPL[2*x, -1/2, -1/2, w]*Log[2])/3 + 2*GPL[2*x, -1/2, 2*x, w]*Log[2] + (2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*x, 0, -1/2, w]*Log[2])/3 + (4*GPL[2*x, 0, 2*x, w]*Log[2])/3 - (4*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - 4*GPL[2*x, 2*x, -1/2, w]*Log[2] + 3*GPL[2*x, 2*x, 2*x, w]*Log[2] + GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (4*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (10*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[2])/3 - 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - (4*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[2])/3 + GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[2] + (GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + 3*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - (4*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4])/3 + (GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[4])/3 - (GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 - 2*GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] + 2*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] + 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] - 2*GPL[2*x, w]*GPL[0, -1/4, x]*Log[4] - 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[4] - GPL[2*x, w]*GPL[0, 1/4, y]*Log[4] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] + (GPL[-x, y]*GPL[0, 2*x, w]*Log[4])/3 + (GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] + GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] - 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] - (GPL[-x, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-x, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] + GPL[2*x, w]*GPL[-x, 1/4, y]*Log[4] + GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[4] - (GPL[2*x, w]*GPL[-x, -x, y]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[4])/6 + GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[4] - (2*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[4])/3 + (GPL[-x, y]*GPL[2*x, 2*x, w]*Log[4])/2 + (GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 - GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[4] + GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - 2*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[4] + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - (4*GPL[-1/2, -1, -1/2, w]*Log[4])/3 - (2*GPL[-1/2, -1, 2*x, w]*Log[4])/3 + (2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (7*GPL[-1/2, -1/2, -1/2, w]*Log[4])/3 - (2*GPL[-1/2, -1/2, 2*x, w]*Log[4])/3 - (4*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (4*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (4*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 3*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 3*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*GPL[-1/2, 0, -1/2, w]*Log[4])/3 - (2*GPL[-1/2, 0, 2*x, w]*Log[4])/3 + (2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[-1/2, 2*x, -1/2, w]*Log[4])/3 - GPL[-1/2, 2*x, 2*x, w]*Log[4] - (GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 + GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[0, -1/2, -1/2, w]*Log[4] + (2*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4*GPL[0, 0, -1/2, w]*Log[4])/3 - 4*GPL[0, 0, -1/4, x]*Log[4] - GPL[0, 0, 1/4, y]*Log[4] + (4*GPL[0, 0, 2*x, w]*Log[4])/3 + (4*GPL[0, 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (8*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (8*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-x, 0, 1/4, y]*Log[4] - (2*GPL[2*x, -1, -1/2, w]*Log[4])/3 - (GPL[2*x, -1, 2*x, w]*Log[4])/3 + (GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[2*x, -1/2, -1/2, w]*Log[4])/3 - GPL[2*x, -1/2, 2*x, w]*Log[4] - (GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[2*x, 0, -1/2, w]*Log[4])/3 - (2*GPL[2*x, 0, 2*x, w]*Log[4])/3 + (2*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - GPL[2*x, 2*x, -1/2, w]*Log[4] - (3*GPL[2*x, 2*x, 2*x, w]*Log[4])/2 - (GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 - (GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + 2*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/2 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/2 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[4])/3 + GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + (2*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] - (2*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/2 - (3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4])/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2)/2 + (GPL[-1/4, x]*GPL[2*x, w]*Log[4]^2)/2 + (GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2)/2 - GPL[-1/2, -1/2, w]*Log[4]^2 + (GPL[0, -1/4, x]*Log[4]^2)/2 - (GPL[2*x, -1/2, w]*Log[4]^2)/2 + (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2)/2 + (4*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[w])/3 + (4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[-1/2, -1/2, w]*Log[2]*Log[w])/3 - (4*GPL[-1/2, 2*x, w]*Log[2]*Log[w])/3 + (4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[0, -1/2, w]*Log[2]*Log[w])/3 + (4*GPL[0, 2*x, w]*Log[2]*Log[w])/3 + (4*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - 2*GPL[-x, -x, y]*Log[2]*Log[w] - (4*GPL[2*x, -1/2, w]*Log[2]*Log[w])/3 - 2*GPL[2*x, 2*x, w]*Log[2]*Log[w] - (2*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (4*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[w])/3 - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + (4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[w])/3 - (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[-1/2, -1/2, w]*Log[4]*Log[w])/3 + (2*GPL[-1/2, 2*x, w]*Log[4]*Log[w])/3 - (2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[0, -1/2, w]*Log[4]*Log[w])/3 - (2*GPL[0, 2*x, w]*Log[4]*Log[w])/3 - (2*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + GPL[-x, -x, y]*Log[4]*Log[w] + (2*GPL[2*x, -1/2, w]*Log[4]*Log[w])/3 + GPL[2*x, 2*x, w]*Log[4]*Log[w] + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (2*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[w])/3 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] - 4*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[x] - (2*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[x])/3 - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (28*GPL[-1/2, -1/2, w]*Log[2]*Log[x])/3 + (4*GPL[-1/2, 2*x, w]*Log[2]*Log[x])/3 - (4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[0, -1/2, w]*Log[2]*Log[x])/3 - 4*GPL[0, -1/4, x]*Log[2]*Log[x] + (2*GPL[0, -x, y]*Log[2]*Log[x])/3 - (4*GPL[0, 2*x, w]*Log[2]*Log[x])/3 - (4*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (2*GPL[-x, -x, y]*Log[2]*Log[x])/3 + (16*GPL[2*x, -1/2, w]*Log[2]*Log[x])/3 + 2*GPL[2*x, 2*x, w]*Log[2]*Log[x] + (2*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - 4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[x] + (2*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[x])/3 + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - (4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] + 2*GPL[-1/4, x]*GPL[2*x, w]*Log[4]*Log[x] + (GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[x])/3 + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (14*GPL[-1/2, -1/2, w]*Log[4]*Log[x])/3 - (2*GPL[-1/2, 2*x, w]*Log[4]*Log[x])/3 + (2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[0, -1/2, w]*Log[4]*Log[x])/3 + 2*GPL[0, -1/4, x]*Log[4]*Log[x] - (GPL[0, -x, y]*Log[4]*Log[x])/3 + (2*GPL[0, 2*x, w]*Log[4]*Log[x])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (GPL[-x, -x, y]*Log[4]*Log[x])/3 - (8*GPL[2*x, -1/2, w]*Log[4]*Log[x])/3 - GPL[2*x, 2*x, w]*Log[4]*Log[x] - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[x])/3 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[y] - 2*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] - 6*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] + 3*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[y] - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[y] - 2*GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 12*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] + 12*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[y] + 12*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[y] + 4*GPL[-1/4, x]*GPL[0, -1/2, w]*Log[y] + GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] + 3*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] - 3*GPL[-x, y]*GPL[0, -1/4, x]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] - GPL[2*x, w]*GPL[0, 1/4, y]*Log[y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] - 4*GPL[-1/4, x]*GPL[0, 2*x, w]*Log[y] - 4*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[y] + GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] + GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] - 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[1/4, y]*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] + GPL[2*x, w]*GPL[-x, 1/4, y]*Log[y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[y] - 4*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[y] + GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[y] + 6*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[y] + 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[y] - GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[y] - 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 - 2*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[y] + 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[y] - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[y] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 4*GPL[-1/2, -1, -1/2, w]*Log[y] - 3*GPL[-1/2, -1/2, -1/2, w]*Log[y] + 3*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (4*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[-1/2, 0, -1/2, w]*Log[y] - 2*GPL[-1/2, 2*x, -1/2, w]*Log[y] + (GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 5*GPL[0, -1/2, -1/2, w]*Log[y] + GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 16*GPL[0, -1/4, -1/4, x]*Log[y] - 4*GPL[0, 0, -1/4, x]*Log[y] - GPL[0, 0, 1/4, y]*Log[y] + 2*GPL[0, 2*x, -1/2, w]*Log[y] - (GPL[0, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[0, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-x, 0, 1/4, y]*Log[y] - 2*GPL[2*x, -1, -1/2, w]*Log[y] - 3*GPL[2*x, -1/2, -1/2, w]*Log[y] + GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[2*x, 0, -1/2, w]*Log[y] - (GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 3*GPL[2*x, 2*x, -1/2, w]*Log[y] + (GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 + GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + 2*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y])/2 - (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[y] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[y] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[y] - (GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[y] + (GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 - GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] + 4*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[y] - (GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[y])/3 + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (8*GPL[-1/2, -1/2, w]*Log[2]*Log[y])/3 + (2*GPL[-1/2, 2*x, w]*Log[2]*Log[y])/3 - (2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + 6*GPL[0, -1/4, x]*Log[2]*Log[y] + (2*GPL[0, 2*x, w]*Log[2]*Log[y])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4*GPL[2*x, -1/2, w]*Log[2]*Log[y])/3 + GPL[2*x, 2*x, w]*Log[2]*Log[y] + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[y])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[y])/3 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[y])/6 + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 - (2*GPL[-1/2, -1/2, w]*Log[4]*Log[y])/3 - (GPL[-1/2, 2*x, w]*Log[4]*Log[y])/3 + (GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 - (GPL[0, 2*x, w]*Log[4]*Log[y])/3 - (GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 + (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[2*x, -1/2, w]*Log[4]*Log[y])/3 - (GPL[2*x, 2*x, w]*Log[4]*Log[y])/2 - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[y])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + 2*GPL[-x, y]*Log[2]*Log[w]*Log[y] - (4*GPL[2*x, w]*Log[2]*Log[w]*Log[y])/3 - (4*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w]*Log[y])/3 - GPL[-x, y]*Log[4]*Log[w]*Log[y] + (2*GPL[2*x, w]*Log[4]*Log[w]*Log[y])/3 + (2*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w]*Log[y])/3 - (4*GPL[-x, y]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[2*x, w]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x]*Log[y])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y])/3 + (2*GPL[-x, y]*Log[4]*Log[x]*Log[y])/3 - (2*GPL[2*x, w]*Log[4]*Log[x]*Log[y])/3 - (2*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x]*Log[y])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y])/3 - (3*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2)/2 + (3*GPL[-1/4, x]*GPL[2*x, w]*Log[y]^2)/2 + (3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y]^2)/2 - GPL[-1/2, -1/2, w]*Log[y]^2 + 3*GPL[0, -1/4, x]*Log[y]^2 - (GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/6 + (GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/6 - (GPL[2*x, -1/2, w]*Log[y]^2)/2 + (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/12 - (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/12 + (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y]^2)/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/12 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/12 + (GPL[2*x, w]*Log[2]*Log[y]^2)/6 + (GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y]^2)/6 - (GPL[2*x, w]*Log[4]*Log[y]^2)/12 - (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y]^2)/12 - Log[2]*Log[w]*Log[y]^2 + (Log[4]*Log[w]*Log[y]^2)/2 + Log[2]*Log[x]*Log[y]^2 - (Log[4]*Log[x]*Log[y]^2)/2

==> anc/Solution2/M43W2.txt <==
GPL[-1/2, w]*GPL[-1/4, x] - GPL[-1/4, x]*GPL[2*x, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + 2*GPL[-1/2, -1/2, w] - GPL[0, -1/4, x] + GPL[2*x, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1/2, w] + (GPL[-1/2, w]*Log[2])/3 - (GPL[2*x, w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[-1/2, w]*Log[4])/6 + (GPL[2*x, w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), w]*Log[4])/6 - (2*Log[2]*Log[x])/3 + (Log[4]*Log[x])/3

==> anc/Solution2/M43W3.txt <==
-(GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]) - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, x] + 4*GPL[2*x, w]*GPL[-1/4, -1/4, x] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + 2*GPL[-1/2, w]*GPL[0, -1/4, x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[-1/2, w]*GPL[0, -1/4, y] + GPL[2*x, w]*GPL[0, -1/4, y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + 2*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, y] + 2*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, w] + 3*GPL[-1/4, x]*GPL[2*x, 2*x, w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/2, -1, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, w] + 2*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[0, -1/4, -1/4, x] - 3*GPL[0, 0, -1/4, x] - GPL[0, 0, -1/4, y] - 2*GPL[2*x, -1, -1/2, w] - 3*GPL[2*x, -1/2, -1/2, w] + GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, 0, -1/2, w] - GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*x), 2*y, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] + (GPL[-1/2, w]*GPL[-x, y]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[2*x, w]*Log[2] - (GPL[-x, y]*GPL[2*x, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2])/3 - (5*GPL[-1/2, -1/2, w]*Log[2])/3 + (2*GPL[-1/2, 2*x, w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, -1/2, w]*Log[2])/3 + 2*GPL[0, -1/4, x]*Log[2] + (2*GPL[0, 2*x, w]*Log[2])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[2*x, -1/2, w]*Log[2])/3 + GPL[2*x, 2*x, w]*Log[2] + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[-1/2, w]*GPL[-x, y]*Log[4])/6 + (GPL[-x, y]*GPL[2*x, w]*Log[4])/6 + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4])/6 - (7*GPL[-1/2, -1/2, w]*Log[4])/6 - (GPL[-1/2, 2*x, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[0, -1/2, w]*Log[4])/3 - (GPL[0, 2*x, w]*Log[4])/3 - (GPL[0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[2*x, -1/2, w]*Log[4])/3 - (GPL[2*x, 2*x, w]*Log[4])/2 - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (2*GPL[-1/2, w]*Log[2]*Log[w])/3 - (2*GPL[2*x, w]*Log[2]*Log[w])/3 - (2*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (GPL[-1/2, w]*Log[4]*Log[w])/3 + (GPL[2*x, w]*Log[4]*Log[w])/3 + (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (4*GPL[-1/2, w]*Log[2]*Log[x])/3 - (2*GPL[-x, y]*Log[2]*Log[x])/3 + (2*GPL[2*x, w]*Log[2]*Log[x])/3 + (2*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[-1/2, w]*Log[4]*Log[x])/3 + (GPL[-x, y]*Log[4]*Log[x])/3 - (GPL[2*x, w]*Log[4]*Log[x])/3 - (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*Log[2]*Log[x]^2)/3 + (Log[4]*Log[x]^2)/3 - 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] + 2*GPL[-1/4, x]*GPL[2*x, w]*Log[y] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] - 2*GPL[-1/2, -1/2, w]*Log[y] + 3*GPL[0, -1/4, x]*Log[y] - GPL[2*x, -1/2, w]*Log[y] + GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[-1/2, w]*Log[2]*Log[y])/3 + (GPL[2*x, w]*Log[2]*Log[y])/3 + (GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (GPL[-1/2, w]*Log[4]*Log[y])/6 - (GPL[2*x, w]*Log[4]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (4*Log[2]*Log[x]*Log[y])/3 - (2*Log[4]*Log[x]*Log[y])/3

==> anc/Solution2/M43W4.txt <==
2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[-1/4, -1/4, x] - 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 12*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] - 8*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - 8*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + 5*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] + 4*GPL[-x, y]*GPL[2*x, w]*GPL[0, -1/4, x] + 4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] - 2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - 8*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 8*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 13*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] + 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 4*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 2*GPL[-1/2, 2*x, w]*GPL[0, -1/4, y] + 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] + 8*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] - GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] - GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y])/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y])/2 + 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] - 2*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -x, y] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, y] - 3*GPL[0, -1/4, x]*GPL[0, -x, y] + 4*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), y] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] - 10*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] - 2*GPL[0, -1/4, y]*GPL[2*x, -1/2, w] + GPL[0, 1/4, y]*GPL[2*x, -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, 2*x, w] - 12*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] - 3*GPL[0, -1/4, y]*GPL[2*x, 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[2*x, -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[2*x, -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] + (GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - (GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w])/2 + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 9*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 12*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 3*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - (GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w])/2 + 2*GPL[-1/2, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[2*x, -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[2*x, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[2*x, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[2*x, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[(-2*x)/(1 + 4*x), 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 4*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -1/2, w] - 7*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - 5*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 6*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 10*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 6*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 10*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - 3*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + 3*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + 7*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] + 3*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] + 6*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] - 6*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] - 4*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] + 4*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] - 16*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - 16*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] - 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] + 10*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + 10*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] - 8*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 4*GPL[2*x, w]*GPL[0, -1/4, -1/4, y] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, y] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + 2*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - 2*GPL[-x, y]*GPL[0, 0, -1/4, x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 3*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, x] + 3*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - 11*GPL[-1/2, w]*GPL[0, 0, -1/4, y] - 2*GPL[2*x, w]*GPL[0, 0, -1/4, y] - 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, y] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, y] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, y] + 9*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, y] + 9*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, y] - 2*GPL[2*x, w]*GPL[0, 0, 1/4, y] - 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, y] - GPL[-1/2, w]*GPL[0, -x, 1/4, y] + GPL[2*x, w]*GPL[0, -x, 1/4, y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, 1/4, y] + 4*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 8*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] + 10*GPL[2*x, w]*GPL[-x, 0, -1/4, y] + 10*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, -1/4, y] - 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, 0, -1/4, y] - 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, 0, -1/4, y] + 2*GPL[-(x + y)/(2*x), w]*GPL[-x, 0, -1/4, y] + 2*GPL[-(x + y)/(2*y), w]*GPL[-x, 0, -1/4, y] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] - GPL[-1/2, w]*GPL[-x, 0, 1/4, y] + GPL[2*x, w]*GPL[-x, 0, 1/4, y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, 1/4, y] - 4*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] - GPL[-1/4, y]*GPL[2*x, -1, -1/2, w] - 2*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[2*x, -1, 2*y, w] - GPL[-1/4, y]*GPL[2*x, -1, (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] - 6*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] - GPL[-1/4, y]*GPL[2*x, 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[2*x, 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*x, 0, (-2*y)/(1 + 4*y), w] + 6*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] - 9*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, x]*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] - 3*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, 2*y, w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, w] - 6*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, 2*y, w] + GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - 9*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, w] - GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 4*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] - GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] - GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, 2*y, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, 2*x, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 5*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 5*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] + 5*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 5*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 5*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] + 5*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/2, -1, -1, -1/2, w] - GPL[-1/2, -1, -1/2, -1/2, w] - 3*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1, 0, -1/2, w] + 3*GPL[-1/2, -1, 2*x, -1/2, w] + 3*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, -1, 2*y, -1/2, w] - 2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, -1/2, -1, -1/2, w] + 8*GPL[-1/2, -1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, 0, -1/2, w] + 6*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, 2*x, -1/2, w] - 4*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 + (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 - (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/6 + (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/6 - 2*GPL[-1/2, 0, -1, -1/2, w] - 19*GPL[-1/2, 0, -1/2, -1/2, w] + 3*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, 2*x, -1/2, w] + 3*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/2, 0, 2*y, -1/2, w] + 6*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 4*GPL[-1/2, 2*x, -1, -1/2, w] + 6*GPL[-1/2, 2*x, -1/2, -1/2, w] - 2*GPL[-1/2, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 2*x, 0, -1/2, w] + 2*GPL[-1/2, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 6*GPL[-1/2, 2*x, 2*x, -1/2, w] - 2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] - 4*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] + 4*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] + 5*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 - (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 - (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - (7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/6 + (7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + (7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/6 - (7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 - (7*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 + GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - 16*GPL[0, -1/4, -1/4, -1/4, x] + 10*GPL[0, -1/4, 0, -1/4, x] + 12*GPL[0, 0, -1/4, -1/4, x] + 4*GPL[0, 0, -1/4, -1/4, y] - 7*GPL[0, 0, 0, -1/4, x] + GPL[0, -x, 0, 1/4, y] + 2*GPL[-x, 0, 0, 1/4, y] + 4*GPL[2*x, -1, -1, -1/2, w] + GPL[2*x, -1, -1/2, -1/2, w] - 3*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, -1, 0, -1/2, w] + 2*GPL[2*x, -1, 2*x, -1/2, w] + 2*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, -1, 2*y, -1/2, w] - GPL[2*x, -1, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*x, -1/2, -1, -1/2, w] + 7*GPL[2*x, -1/2, -1/2, -1/2, w] - 3*GPL[2*x, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, -1/2, 0, -1/2, w] + 2*GPL[2*x, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*x, -1/2, 2*x, -1/2, w] - 2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 + (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - 2*GPL[2*x, 0, -1, -1/2, w] - 6*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, 0, 0, -1/2, w] + GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, 0, 2*x, -1/2, w] + 2*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, 0, 2*y, -1/2, w] + 2*GPL[2*x, 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 6*GPL[2*x, 2*x, -1, -1/2, w] + 9*GPL[2*x, 2*x, -1/2, -1/2, w] - 3*GPL[2*x, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*x, 2*x, 0, -1/2, w] + 3*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 9*GPL[2*x, 2*x, 2*x, -1/2, w] - 3*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/2 - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/2 - 2*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 3*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 8*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 8*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[2*x, -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[2*x, (-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[2*x, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 3*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*x, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[2*x, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 + (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 4*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 + (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/6 - (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 - (7*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/6 + (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - 4*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1, 2*y, -1/2, w] + GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - 10*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, -1/2, w] - 6*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 - (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 + 2*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - 5*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), 0, 2*y, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 9*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/2 - 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*y, -1, -1/2, w] + 2*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, -1/2, w] - 4*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 + (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 - 4*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/6 + (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/6 + (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/6 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w])/6 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w])/6 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w])/6 + (7*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w])/6 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w])/3 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w]/2 + GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/2 - GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/2 - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 6*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, 2*y, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - 6*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, 2*y, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-(x + y)/(2*x), -1, 2*x, -1/2, w] - GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), -1, 2*y, -1/2, w] + GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*x), -1/2, 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*x), 0, -1/2, -1/2, w] + 2*GPL[-(x + y)/(2*x), 0, 2*x, -1/2, w] - GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), 0, 2*y, -1/2, w] - 2*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, -1, -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, -1/2, -1/2, w] - GPL[-(x + y)/(2*x), 2*y, 0, -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, 2*y, -1/2, w] - GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-(x + y)/(2*y), -1, 2*x, -1/2, w] + GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -1, 2*y, -1/2, w] - GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*y), -1/2, 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*y), 0, -1/2, -1/2, w] + GPL[-(x + y)/(2*y), 0, 2*x, -1/2, w] - 2*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*y), 0, 2*y, -1/2, w] - GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, -1, -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, -1/2, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, 0, -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, 2*x, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/6 + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] + 2*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[2] + 2*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] + 6*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] - (5*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[2] + (2*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 8*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] - 8*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[2] - 8*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[2] + (4*GPL[-x, y]*GPL[0, -1/2, w]*Log[2])/3 - 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] + 2*GPL[-x, y]*GPL[0, -1/4, x]*Log[2] - 4*GPL[2*x, w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[2] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[2] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[2] + (4*GPL[-x, y]*GPL[0, 2*x, w]*Log[2])/3 + (4*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (8*GPL[-x, y]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (8*GPL[-x, y]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (GPL[-1/2, w]*GPL[-x, -x, y]*Log[2])/3 - (GPL[2*x, w]*GPL[-x, -x, y]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[2])/3 + 4*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[2] - (4*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[2])/3 - 6*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[2] + GPL[-x, y]*GPL[2*x, 2*x, w]*Log[2] - 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[2] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] - (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[2] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] - (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[-1/2, -1, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, -1, 2*x, w]*Log[2])/3 + (2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (11*GPL[-1/2, -1/2, -1/2, w]*Log[2])/3 - (4*GPL[-1/2, -1/2, 2*x, w]*Log[2])/3 - (2*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (5*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[-1/2, 0, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, 0, 2*x, w]*Log[2])/3 + (2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[-1/2, 2*x, -1/2, w]*Log[2])/3 - 2*GPL[-1/2, 2*x, 2*x, w]*Log[2] - (2*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[0, -1/2, -1/2, w]*Log[2])/3 - (4*GPL[0, -1/2, 2*x, w]*Log[2])/3 + (2*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 8*GPL[0, -1/4, -1/4, x]*Log[2] - 2*GPL[0, 0, -1/4, x]*Log[2] - (4*GPL[0, 2*x, -1/2, w]*Log[2])/3 - 2*GPL[0, 2*x, 2*x, w]*Log[2] - (2*GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (2*GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[0, x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[0, x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (8*GPL[2*x, -1, -1/2, w]*Log[2])/3 - (2*GPL[2*x, -1, 2*x, w]*Log[2])/3 + (2*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (14*GPL[2*x, -1/2, -1/2, w]*Log[2])/3 - 2*GPL[2*x, -1/2, 2*x, w]*Log[2] - (2*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*x, 0, -1/2, w]*Log[2])/3 - (4*GPL[2*x, 0, 2*x, w]*Log[2])/3 + (4*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + 4*GPL[2*x, 2*x, -1/2, w]*Log[2] - 3*GPL[2*x, 2*x, 2*x, w]*Log[2] - GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (10*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[2])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[2])/3 + 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[2])/3 - GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[2] - (GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 4*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[2] - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (16*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[2])/3 + (4*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[2])/3 - (4*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (8*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[2])/3 + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[2] + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (16*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[2])/3 + (4*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[2])/3 - (4*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (8*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[2])/3 + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[2] + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - 2*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] + (5*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4])/6 - (GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[4])/3 + GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (2*GPL[-x, y]*GPL[0, -1/2, w]*Log[4])/3 - 2*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] + 2*GPL[2*x, w]*GPL[0, -1/4, x]*Log[4] + 2*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[4] + GPL[2*x, w]*GPL[0, 1/4, y]*Log[4] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[4] - (2*GPL[-x, y]*GPL[0, 2*x, w]*Log[4])/3 - (2*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (4*GPL[-x, y]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (4*GPL[-x, y]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] - GPL[2*x, w]*GPL[-x, 1/4, y]*Log[4] - GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[4] - (GPL[-1/2, w]*GPL[-x, -x, y]*Log[4])/6 + (GPL[2*x, w]*GPL[-x, -x, y]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[4])/6 - GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[4] + (2*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[4])/3 - (GPL[-x, y]*GPL[2*x, 2*x, w]*Log[4])/2 - (GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 + GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[4] - GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + 2*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[4] - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4] + (8*GPL[-1/2, -1, -1/2, w]*Log[4])/3 + (GPL[-1/2, -1, 2*x, w]*Log[4])/3 - (GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (7*GPL[-1/2, -1/2, -1/2, w]*Log[4])/6 + (2*GPL[-1/2, -1/2, 2*x, w]*Log[4])/3 + (GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (5*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (5*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 2*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*GPL[-1/2, 0, -1/2, w]*Log[4])/3 + (GPL[-1/2, 0, 2*x, w]*Log[4])/3 - (GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[-1/2, 2*x, -1/2, w]*Log[4])/3 + GPL[-1/2, 2*x, 2*x, w]*Log[4] + (GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[0, -1/2, -1/2, w]*Log[4])/3 + (2*GPL[0, -1/2, 2*x, w]*Log[4])/3 - (GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 4*GPL[0, 0, -1/4, x]*Log[4] + (2*GPL[0, 2*x, -1/2, w]*Log[4])/3 + GPL[0, 2*x, 2*x, w]*Log[4] + (GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 + GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[0, x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[0, x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[0, x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[0, x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4])/3 - GPL[-x, 0, 1/4, y]*Log[4] + (2*GPL[2*x, -1, -1/2, w]*Log[4])/3 + (GPL[2*x, -1, 2*x, w]*Log[4])/3 - (GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[2*x, -1/2, -1/2, w]*Log[4])/3 + GPL[2*x, -1/2, 2*x, w]*Log[4] + (GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[2*x, 0, -1/2, w]*Log[4])/3 + (2*GPL[2*x, 0, 2*x, w]*Log[4])/3 - (2*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + GPL[2*x, 2*x, -1/2, w]*Log[4] + (3*GPL[2*x, 2*x, 2*x, w]*Log[4])/2 + (GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 + (GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - 2*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/2 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/2 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[4])/3 - GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] + (2*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[4])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/2 + (3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4])/3 - (2*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[4])/3 + (2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[4])/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[4] - (GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4])/3 - (2*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[4])/3 + (2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[4])/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[4] - (GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4])/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/6 + (GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2)/2 - (GPL[-1/4, x]*GPL[2*x, w]*Log[4]^2)/2 - (GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2)/2 + GPL[-1/2, -1/2, w]*Log[4]^2 - (GPL[0, -1/4, x]*Log[4]^2)/2 + (GPL[2*x, -1/2, w]*Log[4]^2)/2 - (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2)/2 - (4*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (8*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (8*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (2*GPL[-1/2, -1/2, w]*Log[2]*Log[w])/3 + (4*GPL[-1/2, 2*x, w]*Log[2]*Log[w])/3 - (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[2*x, -1/2, w]*Log[2]*Log[w])/3 + 2*GPL[2*x, 2*x, w]*Log[2]*Log[w] + (2*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (4*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (4*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[w])/3 + 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[w])/3 - (4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[w])/3 - (4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + (2*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (4*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (4*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (GPL[-1/2, -1/2, w]*Log[4]*Log[w])/3 - (2*GPL[-1/2, 2*x, w]*Log[4]*Log[w])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[2*x, -1/2, w]*Log[4]*Log[w])/3 - GPL[2*x, 2*x, w]*Log[4]*Log[w] - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (2*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (2*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[w])/3 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] + (4*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[x])/3 + 4*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[x] + (2*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[x])/3 + 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (2*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (16*GPL[-1/2, -1/2, w]*Log[2]*Log[x])/3 - (4*GPL[-1/2, 2*x, w]*Log[2]*Log[x])/3 + (4*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + 4*GPL[0, -1/4, x]*Log[2]*Log[x] - (2*GPL[0, -x, y]*Log[2]*Log[x])/3 - (2*GPL[-x, -x, y]*Log[2]*Log[x])/3 - (16*GPL[2*x, -1/2, w]*Log[2]*Log[x])/3 - 2*GPL[2*x, 2*x, w]*Log[2]*Log[x] - (2*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (4*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (2*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + 4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[x] - (2*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[x])/3 - 2*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (4*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (2*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[x])/3 + (4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[x])/3 + (4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + 2*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] - (2*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[x])/3 - 2*GPL[-1/4, x]*GPL[2*x, w]*Log[4]*Log[x] - (GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[x])/3 - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (8*GPL[-1/2, -1/2, w]*Log[4]*Log[x])/3 + (2*GPL[-1/2, 2*x, w]*Log[4]*Log[x])/3 - (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - 2*GPL[0, -1/4, x]*Log[4]*Log[x] + (GPL[0, -x, y]*Log[4]*Log[x])/3 + (GPL[-x, -x, y]*Log[4]*Log[x])/3 + (8*GPL[2*x, -1/2, w]*Log[4]*Log[x])/3 + GPL[2*x, 2*x, w]*Log[4]*Log[x] + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - (2*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (2*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - 2*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[x])/3 + GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (2*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (2*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[x])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[x])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + (2*GPL[-1/2, w]*Log[2]*Log[x]^2)/3 - (2*GPL[-x, y]*Log[2]*Log[x]^2)/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]^2)/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]^2)/3 - (GPL[-1/2, w]*Log[4]*Log[x]^2)/3 + (GPL[-x, y]*Log[4]*Log[x]^2)/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2)/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]^2)/3 - (4*Log[2]*Log[x]^3)/9 + (2*Log[4]*Log[x]^3)/9 - 2*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] + 2*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[y] + 2*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] + 6*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] - 2*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] - 4*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[y] + GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[y] - GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 + 12*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] - 12*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[y] - 12*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[y] - 9*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] + 3*GPL[-x, y]*GPL[0, -1/4, x]*Log[y] + 6*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[y] + 6*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x]*Log[y] + GPL[2*x, w]*GPL[0, 1/4, y]*Log[y] + GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y]*Log[y] + GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] - GPL[2*x, w]*GPL[-x, 1/4, y]*Log[y] - GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[y] + 4*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[y] - GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[y] - 6*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[y] - 2*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[y] + GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 + 2*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[y] - 6*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[y] + GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[y] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + 2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[y] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[y] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[y] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[y] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[y] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] - GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] - GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[y] + 4*GPL[-1/2, -1, -1/2, w]*Log[y] + 3*GPL[-1/2, -1/2, -1/2, w]*Log[y] - 2*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (7*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (5*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[-1/2, 0, -1/2, w]*Log[y] + (GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[-1/2, 2*x, -1/2, w]*Log[y] - (GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y])/2 - (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 16*GPL[0, -1/4, -1/4, x]*Log[y] + 12*GPL[0, 0, -1/4, x]*Log[y] - GPL[-x, 0, 1/4, y]*Log[y] + 2*GPL[2*x, -1, -1/2, w]*Log[y] + 3*GPL[2*x, -1/2, -1/2, w]*Log[y] - GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (2*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - GPL[2*x, 0, -1/2, w]*Log[y] + (GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 3*GPL[2*x, 2*x, -1/2, w]*Log[y] - (GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 - GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - 2*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (5*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (5*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 - (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y])/2 + (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 2*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[y] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[y] + 2*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (4*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (2*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[y] + (GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[y] - (GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - 3*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/2 + GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (5*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (5*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y])/2 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/2 - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[y] - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[y] + (GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[y] - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[y] + (GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/6 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] - (GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y])/3 - 4*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[y] + (GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[y])/3 - 4*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (5*GPL[-1/2, -1/2, w]*Log[2]*Log[y])/3 - (2*GPL[-1/2, 2*x, w]*Log[2]*Log[y])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4*GPL[0, -1/2, w]*Log[2]*Log[y])/3 - 6*GPL[0, -1/4, x]*Log[2]*Log[y] - (4*GPL[0, 2*x, w]*Log[2]*Log[y])/3 - (4*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[y])/3 + (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[y])/3 + (4*GPL[2*x, -1/2, w]*Log[2]*Log[y])/3 - GPL[2*x, 2*x, w]*Log[2]*Log[y] - (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[y])/3 - (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[y])/3 - GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[y])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[y])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y])/6 - (GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[y])/6 - (GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (7*GPL[-1/2, -1/2, w]*Log[4]*Log[y])/6 + (GPL[-1/2, 2*x, w]*Log[4]*Log[y])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 + (2*GPL[0, -1/2, w]*Log[4]*Log[y])/3 + (2*GPL[0, 2*x, w]*Log[4]*Log[y])/3 + (2*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 - (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[y])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[y])/3 + (GPL[2*x, -1/2, w]*Log[4]*Log[y])/3 + (GPL[2*x, 2*x, w]*Log[4]*Log[y])/2 + (GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 - (GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 - (GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[y])/3 + (GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[y])/6 + (GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/2 - (GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 - (GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/6 - (GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[y])/3 - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 - (GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[y])/3 - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/6 + (4*GPL[-1/2, w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[2*x, w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w]*Log[y])/3 - (8*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w]*Log[y])/3 - (8*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w]*Log[y])/3 - (2*GPL[-1/2, w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[2*x, w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w]*Log[y])/3 + (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w]*Log[y])/3 + (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w]*Log[y])/3 - (8*GPL[-1/2, w]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[-x, y]*Log[2]*Log[x]*Log[y])/3 - (4*GPL[2*x, w]*Log[2]*Log[x]*Log[y])/3 - (4*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x]*Log[y])/3 + (8*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x]*Log[y])/3 + (8*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x]*Log[y])/3 + (4*GPL[-1/2, w]*Log[4]*Log[x]*Log[y])/3 - (2*GPL[-x, y]*Log[4]*Log[x]*Log[y])/3 + (2*GPL[2*x, w]*Log[4]*Log[x]*Log[y])/3 + (2*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x]*Log[y])/3 - (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x]*Log[y])/3 - (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x]*Log[y])/3 + 2*Log[2]*Log[x]^2*Log[y] - Log[4]*Log[x]^2*Log[y] + (3*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2)/2 - (3*GPL[-1/4, x]*GPL[2*x, w]*Log[y]^2)/2 - (3*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y]^2)/2 + GPL[-1/2, -1/2, w]*Log[y]^2 + (GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/12 - (GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/12 - 3*GPL[0, -1/4, x]*Log[y]^2 + (GPL[2*x, -1/2, w]*Log[y]^2)/2 - (GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/12 + (GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/12 - (GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y]^2)/2 - (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/12 + (GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/12 + (GPL[-1/2, w]*Log[2]*Log[y]^2)/6 - (GPL[2*x, w]*Log[2]*Log[y]^2)/6 - (GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y]^2)/6 - (GPL[-1/2, w]*Log[4]*Log[y]^2)/12 + (GPL[2*x, w]*Log[4]*Log[y]^2)/12 + (GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y]^2)/12 - Log[2]*Log[x]*Log[y]^2 + (Log[4]*Log[x]*Log[y]^2)/2

==> anc/Solution2/M44W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M44W2.txt <==
(-I)*GPL[-1/2, w]*GPL[-1/4, x] + (I/2)*GPL[-1/2, w]*GPL[-1/4, y] + I*GPL[-1/4, x]*GPL[2*x, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (I/2)*GPL[-1/4, y]*GPL[2*y, w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1, -1/2, w] - (I/2)*GPL[-1/2, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, -1/2, w] - I*GPL[2*x, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[2*y, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w] - ((4*I)/3)*GPL[-1/2, w]*Log[2] + (I/3)*GPL[2*x, w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-1/2, w]*Log[4] - (I/6)*GPL[2*x, w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[-1/2, w]*Log[y]

==> anc/Solution2/M44W3.txt <==
I*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, w] - I*GPL[-1/4, y]*GPL[-1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-1, 2*y, w] - I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - I*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[-1/2, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y] + (2*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y] - (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (I/2)*GPL[-1/4, y]*GPL[0, -1/2, w] - (7*I)*GPL[-1/2, w]*GPL[0, -1/4, x] - I*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + I*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + ((7*I)/2)*GPL[-1/2, w]*GPL[0, -1/4, y] - I*GPL[2*x, w]*GPL[0, -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + (I/2)*GPL[2*y, w]*GPL[0, -1/4, y] - (2*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, y] + (2*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, y] - (I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + ((3*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, y] + (I/2)*GPL[2*y, w]*GPL[0, 1/4, y] - (I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] - (I/2)*GPL[-1/4, y]*GPL[0, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + I*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + I*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[2*y, -1/2, w] + I*GPL[-1/4, y]*GPL[2*y, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1, -1, -1/2, w] + I*GPL[-1, -1/2, -1/2, w] - (3*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 0, -1/2, w] + (2*I)*GPL[-1, 2*x, -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1, 2*y, -1/2, w] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + ((5*I)/2)*GPL[-1/2, -1/2, -1/2, w] + (I/2)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 0, -1/2, w] + (6*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, -1/2, w] - (3*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, 2*y, -1/2, w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, -1, -1/2, w] + ((5*I)/2)*GPL[0, -1/2, -1/2, w] - ((3*I)/2)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, 0, -1/2, w] + (I/2)*GPL[0, 2*y, -1/2, w] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*x, -1, -1/2, w] + (3*I)*GPL[2*x, -1/2, -1/2, w] - I*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, 0, -1/2, w] + I*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - (3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*y, -1, -1/2, w] - I*GPL[2*y, -1/2, -1/2, w] + (I/2)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, 2*y, -1/2, w] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*x), 2*y, -1/2, w] - I*GPL[-(x + y)/(2*y), 2*x, -1/2, w] + I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - (I/2)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] - ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2] - I*GPL[2*x, 2*x, w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[4] + ((2*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] - (I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[4] + (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1, -1/2, w]*Log[4] + (I/3)*GPL[-1, 2*x, w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[-1/2, -1/2, w]*Log[4] + (I/3)*GPL[-1/2, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, w]*Log[4] + (I/3)*GPL[0, 2*x, w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[2*x, -1/2, w]*Log[4] + (I/2)*GPL[2*x, 2*x, w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/2)*GPL[-1/2, w]*Log[4]^2 + ((2*I)/3)*GPL[-1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (I/3)*GPL[-1/2, w]*Log[4]*Log[w] - (I/3)*GPL[2*x, w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - ((14*I)/3)*GPL[-1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((7*I)/3)*GPL[-1/2, w]*Log[4]*Log[x] + (I/3)*GPL[2*x, w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y] + (2*I)*GPL[-1, -1/2, w]*Log[y] + (I/2)*GPL[-1/2, -1/2, w]*Log[y] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[0, -1/2, w]*Log[y] + I*GPL[2*x, -1/2, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((4*I)/3)*GPL[-1/2, w]*Log[2]*Log[y] - (I/3)*GPL[2*x, w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (I/3)*GPL[-1/2, w]*Log[4]*Log[y] + (I/6)*GPL[2*x, w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/2)*GPL[-1/2, w]*Log[y]^2

==> anc/Solution2/M44W4.txt <==
(I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, y] - ((3*I)/4)*Pi^2*GPL[-1/2, w]*GPL[1/4, y] - (I/4)*Pi^2*GPL[-1/4, y]*GPL[2*y, w] - (I/4)*Pi^2*GPL[1/4, y]*GPL[2*y, w] + (I/4)*Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + (I/4)*Pi^2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, -(x + y)/(2*x), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, -(x + y)/(2*y), w] + ((3*I)/4)*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/4)*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - ((3*I)/4)*Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - ((3*I)/4)*Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[-1/4, -1/4, x] - (8*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, x] + (8*I)*GPL[-1, 2*x, w]*GPL[-1/4, -1/4, x] - (8*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (12*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] + (8*I)*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + (12*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, y] - (4*I)*GPL[-1, 2*y, w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] - (4*I)*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] - (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - (2*I)*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - (5*I)*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] - (4*I)*GPL[-x, y]*GPL[2*x, w]*GPL[0, -1/4, x] + (4*I)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] - I*GPL[-x, y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + I*GPL[-x, y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + (14*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] + (2*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - (2*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[0, -1/4, x] + (6*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (3*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (7*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1, 2*x, w]*GPL[0, -1/4, y] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] - I*GPL[-1, 2*y, w]*GPL[0, -1/4, y] + (4*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[0, -1/4, y] - (4*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + I*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, 2*x, w]*GPL[0, -1/4, y] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + ((9*I)/2)*GPL[0, -1/2, w]*GPL[0, -1/4, y] - (3*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, y] - I*GPL[-1, 2*y, w]*GPL[0, 1/4, y] + I*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + (I/2)*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y] + ((3*I)/2)*GPL[0, -1/2, w]*GPL[0, 1/4, y] - (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] + (2*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -x, y] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, y] - (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), y] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), y] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), y] + (2*I)*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + (I/2)*GPL[0, -1/4, y]*GPL[0, 2*y, w] + (I/2)*GPL[0, 1/4, y]*GPL[0, 2*y, w] - (2*I)*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - (I/2)*GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - (I/2)*GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + (5*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), y] - (5*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -1/2, w] - (8*I)*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] + (10*I)*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[2*x, -1/2, w] - I*GPL[0, 1/4, y]*GPL[2*x, -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, 2*x, w] + (12*I)*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] + (3*I)*GPL[0, -1/4, y]*GPL[2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, -(x + y)/(2*y), w] - (4*I)*GPL[0, -1/4, y]*GPL[2*x, -(x + y)/(2*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + I*GPL[0, 1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (I/2)*GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (I/2)*GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (9*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - I*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (12*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (3*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - I*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + (4*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (I/2)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (I/2)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] - (2*I)*GPL[-1, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1/2, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[2*x, -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[2*x, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[2*x, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[2*x, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - (4*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - (6*I)*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - (6*I)*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (I/4)*Pi^2*GPL[2*y, -1/2, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] - (3*I)*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] - I*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] - I*GPL[0, 1/4, y]*GPL[2*y, 2*y, w] - (2*I)*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (I/2)*GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (I/2)*GPL[0, 1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + ((3*I)/2)*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + ((3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + ((3*I)/2)*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + ((3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - (I/4)*Pi^2*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - ((3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (I/4)*Pi^2*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - ((3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -1/2, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -1/2, w] + (7*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - (5*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - I*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (I/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (I/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + I*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - ((3*I)/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - ((3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - ((3*I)/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - ((3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + ((3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + ((3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, x]*GPL[-1, -1, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[-1, -1, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1, -1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1, -1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1, (-2*y)/(1 + 4*y), w] - (6*I)*GPL[-1/4, x]*GPL[-1, -1/2, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, 2*x, w] + (6*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1, 0, -1/2, w] + I*GPL[-1/4, y]*GPL[-1, 0, 2*y, w] - I*GPL[-1/4, y]*GPL[-1, 0, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, -1/2, w] + (6*I)*GPL[-1/4, x]*GPL[-1, 2*x, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*x, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w] - (6*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1, (-2*x)/(1 + 4*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - I*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - I*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - (7*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + (5*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] + I*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] + (6*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + (10*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, w] + I*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (16*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] + (16*I)*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - (16*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] - (8*I)*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] + (8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] + (10*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] - (10*I)*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + (10*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] - (3*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] + (3*I)*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] - (3*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - I*GPL[-1/4, y]*GPL[0, -1, -1/2, w] + I*GPL[-1/4, y]*GPL[0, -1, 2*y, w] - I*GPL[-1/4, y]*GPL[0, -1, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + I*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] + (28*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] + (4*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, x] - (4*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, x] - (14*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + (4*I)*GPL[2*x, w]*GPL[0, -1/4, -1/4, y] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, y] - (2*I)*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] + (8*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, y] - (8*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, y] + (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] - (I/2)*GPL[-1/4, y]*GPL[0, 0, -1/2, w] - (17*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - (3*I)*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, x] + (3*I)*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, x] + ((21*I)/2)*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + (2*I)*GPL[2*x, w]*GPL[0, 0, -1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, y] - (I/2)*GPL[2*y, w]*GPL[0, 0, -1/4, y] - (9*I)*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, y] + (9*I)*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, y] + (I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] + ((9*I)/2)*GPL[-1/2, w]*GPL[0, 0, 1/4, y] + (2*I)*GPL[2*x, w]*GPL[0, 0, 1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, y] - (I/2)*GPL[2*y, w]*GPL[0, 0, 1/4, y] + (I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, 1/4, y] + (I/2)*GPL[-1/4, y]*GPL[0, 0, 2*y, w] - (I/2)*GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] - ((9*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y] - ((3*I)/2)*GPL[2*y, w]*GPL[0, 1/4, 1/4, y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, 1/4, y] + I*GPL[-1/2, w]*GPL[0, -x, 1/4, y] - I*GPL[2*x, w]*GPL[0, -x, 1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, 1/4, y] - (4*I)*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - I*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - I*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + I*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] - I*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y] - ((3*I)/2)*GPL[2*y, w]*GPL[1/4, 0, 1/4, y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 0, 1/4, y] - (8*I)*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] - (10*I)*GPL[2*x, w]*GPL[-x, 0, -1/4, y] + (10*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, -1/4, y] - (2*I)*GPL[-(x + y)/(2*x), w]*GPL[-x, 0, -1/4, y] + (2*I)*GPL[-(x + y)/(2*y), w]*GPL[-x, 0, -1/4, y] + I*GPL[-1/2, w]*GPL[-x, 0, 1/4, y] - I*GPL[2*x, w]*GPL[-x, 0, 1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, 1/4, y] + (4*I)*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (5*I)*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - (5*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + I*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - I*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[2*x, -1, 2*y, w] + I*GPL[-1/4, y]*GPL[2*x, -1, (-2*y)/(1 + 4*y), w] - (8*I)*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] + (6*I)*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[2*x, 0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[2*x, 0, (-2*y)/(1 + 4*y), w] - (6*I)*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] + (9*I)*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, 2*y, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, w] - (6*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, 2*y, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - (9*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - (4*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (8*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + (8*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] - I*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] + ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] + ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] + ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] + ((3*I)/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, -1/2, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, 2*x, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, 2*y, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, -1/2, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, 2*x, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, -1/2, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, 2*x, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, 2*y, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, 2*y, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] + (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w] - ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w] - ((3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - (8*I)*GPL[-1, -1, -1, -1/2, w] - (2*I)*GPL[-1, -1, -1/2, -1/2, w] + (6*I)*GPL[-1, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, -1, 0, -1/2, w] - (4*I)*GPL[-1, -1, 2*x, -1/2, w] - (4*I)*GPL[-1, -1, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, -1, 2*y, -1/2, w] + (2*I)*GPL[-1, -1, (-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (5*I)*GPL[-1, -1/2, -1/2, -1/2, w] - I*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, 0, -1/2, w] - (12*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, -1/2, 2*x, -1/2, w] + (6*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, 2*y, -1/2, w] - (4*I)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 0, -1, -1/2, w] - (5*I)*GPL[-1, 0, -1/2, -1/2, w] + (3*I)*GPL[-1, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 0, 0, -1/2, w] - I*GPL[-1, 0, 2*y, -1/2, w] - I*GPL[-1, 0, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1, 2*x, -1, -1/2, w] - (6*I)*GPL[-1, 2*x, -1/2, -1/2, w] + (2*I)*GPL[-1, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 2*x, 0, -1/2, w] - (2*I)*GPL[-1, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1, 2*x, 2*x, -1/2, w] + (2*I)*GPL[-1, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (6*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 2*y, -1/2, w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[-1, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[-1, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, 2*y, -1, -1/2, w] + (2*I)*GPL[-1, 2*y, -1/2, -1/2, w] - I*GPL[-1, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, 2*y, -1/2, w] - I*GPL[-1, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, -(x + y)/(2*x), 2*y, -1/2, w] + (2*I)*GPL[-1, -(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[-1, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] + I*GPL[-1/2, -1, 2*x, -1/2, w] + I*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, -1, 2*y, -1/2, w] - I*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-1/2, -1/2, -1, -1/2, w] - ((7*I)/2)*GPL[-1/2, -1/2, -1/2, -1/2, w] + ((7*I)/2)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, -1/2, 0, -1/2, w] + (5*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (5*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, -1/2, 2*x, -1/2, w] - (4*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, 2*y, -1/2, w] + (5*I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (13*I)*GPL[-1/2, 0, -1/2, -1/2, w] + (21*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, 0, 0, -1/2, w] + (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 0, 2*x, -1/2, w] - (3*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/2, 0, 2*y, -1/2, w] + I*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, 2*x, -1, -1/2, w] - (6*I)*GPL[-1/2, 2*x, -1/2, -1/2, w] + (2*I)*GPL[-1/2, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 2*x, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 2*x, 2*x, -1/2, w] + (2*I)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (10*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, -1/2, w] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/2, 2*y, -1, -1/2, w] + (2*I)*GPL[-1/2, 2*y, -1/2, -1/2, w] - I*GPL[-1/2, 2*y, 0, -1/2, w] + (2*I)*GPL[-1/2, 2*y, 2*y, -1/2, w] - I*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] + (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + ((35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] + ((14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, -1, -1, -1/2, w] - (5*I)*GPL[0, -1, -1/2, -1/2, w] + (3*I)*GPL[0, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[0, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, -1, 0, -1/2, w] - I*GPL[0, -1, 2*y, -1/2, w] - I*GPL[0, -1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[0, -1/2, -1, -1/2, w] + ((11*I)/2)*GPL[0, -1/2, -1/2, -1/2, w] - ((17*I)/2)*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((17*I)/2)*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, -1/2, 0, -1/2, w] - (4*I)*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - I*GPL[0, -1/2, 2*y, -1/2, w] + (3*I)*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, 0, -1, -1/2, w] - ((5*I)/2)*GPL[0, 0, -1/2, -1/2, w] + ((3*I)/2)*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, 0, 0, -1/2, w] - (I/2)*GPL[0, 0, 2*y, -1/2, w] - (I/2)*GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[0, 2*y, -1, -1/2, w] - I*GPL[0, 2*y, -1/2, -1/2, w] + (I/2)*GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, 2*y, 2*y, -1/2, w] + (I/2)*GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + ((3*I)/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - I*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1, -1, -1/2, w] - I*GPL[2*x, -1, -1/2, -1/2, w] + (3*I)*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1, 0, -1/2, w] - (2*I)*GPL[2*x, -1, 2*x, -1/2, w] - (2*I)*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, -1, 2*y, -1/2, w] + I*GPL[2*x, -1, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[2*x, -1/2, -1, -1/2, w] - (7*I)*GPL[2*x, -1/2, -1/2, -1/2, w] + (3*I)*GPL[2*x, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/2, 0, -1/2, w] - (2*I)*GPL[2*x, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*x, -1/2, 2*x, -1/2, w] + (2*I)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, -1, -1/2, w] + (6*I)*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, 0, -1/2, w] - I*GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, 2*x, -1/2, w] - (2*I)*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, 0, 2*y, -1/2, w] - (2*I)*GPL[2*x, 0, (-2*y)/(1 + 4*y), -1/2, w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*x, 2*x, -1, -1/2, w] - (9*I)*GPL[2*x, 2*x, -1/2, -1/2, w] + (3*I)*GPL[2*x, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*x, 2*x, 0, -1/2, w] - (3*I)*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (9*I)*GPL[2*x, 2*x, 2*x, -1/2, w] + (3*I)*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (3*I)*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (8*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[2*x, -(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, 2*y, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - (10*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (10*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - (5*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, 2*y, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (9*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, -1, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1, 0, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1, 2*x, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (9*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1, 0, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1, 2*x, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (9*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*y, -1, -1, -1/2, w] + (I/2)*GPL[2*y, -1, -1/2, -1/2, w] - ((3*I)/2)*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, -1, 0, -1/2, w] + (I/2)*GPL[2*y, -1, 2*y, -1/2, w] + (I/2)*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, -1/2, -1, -1/2, w] + (2*I)*GPL[2*y, -1/2, -1/2, -1/2, w] - I*GPL[2*y, -1/2, 0, -1/2, w] + (2*I)*GPL[2*y, -1/2, 2*y, -1/2, w] - I*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*y, 0, -1, -1/2, w] - ((3*I)/2)*GPL[2*y, 0, -1/2, -1/2, w] + ((3*I)/2)*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, 2*y, -1, -1/2, w] + (2*I)*GPL[2*y, 2*y, -1/2, -1/2, w] - I*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 2*y, 2*y, -1/2, w] - I*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + ((3*I)/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + ((7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + ((7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-(x + y)/(2*x), -1, 2*x, -1/2, w] + I*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*x), -1, 2*y, -1/2, w] - I*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), -1/2, 2*y, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*x), 0, -1/2, -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), 0, 2*x, -1/2, w] + I*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*x), 0, 2*y, -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - (4*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), 2*y, -1, -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), 2*y, -1/2, -1/2, w] + I*GPL[-(x + y)/(2*x), 2*y, 0, -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), 2*y, 2*y, -1/2, w] + I*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, -1/2, w] - I*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, -1/2, w] + I*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-(x + y)/(2*y), -1, 2*x, -1/2, w] + I*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*y), -1, 2*y, -1/2, w] - I*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), -1/2, 2*x, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*y), 0, -1/2, -1/2, w] + I*GPL[-(x + y)/(2*y), 0, 2*x, -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), 0, 2*y, -1/2, w] - I*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), 2*x, -1, -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), 2*x, -1/2, -1/2, w] - I*GPL[-(x + y)/(2*y), 2*x, 0, -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), 2*x, 2*x, -1/2, w] - I*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, -1/2, w] + I*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, -1/2, w] - I*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + (4*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] + I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] - ((11*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + ((17*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((17*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, w]*Log[2] + ((8*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1, 2*x, w]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] - (6*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[2] + (8*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] + (8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[2] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[2] + (12*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] + (4*I)*GPL[2*x, w]*GPL[0, -1/4, x]*Log[2] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[0, 2*x, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[2] + (I/3)*GPL[2*x, w]*GPL[-x, -x, y]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[2] + (6*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[2] - I*GPL[-x, y]*GPL[2*x, 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (6*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + I*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((16*I)/3)*GPL[-1, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1, 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1, -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1/2, 2*x, w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-1, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, 0, 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1, 0, (-2*x)/(1 + 4*x), w]*Log[2] - ((8*I)/3)*GPL[-1, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[-1, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + ((8*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + ((8*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, -1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((20*I)/3)*GPL[-1/2, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1/2, -1/2, 2*x, w]*Log[2] - (2*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 0, 2*x, w]*Log[2] + (2*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[2] - ((8*I)/3)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[-1/2, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((16*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[0, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1, 2*x, w]*Log[2] - ((4*I)/3)*GPL[0, -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[0, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1/2, 2*x, w]*Log[2] + ((8*I)/3)*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((8*I)/3)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[2] - ((8*I)/3)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[0, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[0, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[2] - ((4*I)/3)*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((8*I)/3)*GPL[2*x, -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[2*x, -1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((14*I)/3)*GPL[2*x, -1/2, -1/2, w]*Log[2] + (2*I)*GPL[2*x, -1/2, 2*x, w]*Log[2] + ((2*I)/3)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[2*x, 0, 2*x, w]*Log[2] - ((4*I)/3)*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[2] - ((4*I)/3)*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[2] - (4*I)*GPL[2*x, 2*x, -1/2, w]*Log[2] + (3*I)*GPL[2*x, 2*x, 2*x, w]*Log[2] + I*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - I*GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - I*GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((10*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[2] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[2] - I*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[2] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (3*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[4] - ((4*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1, 2*x, w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((3*I)/2)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[4] + (2*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] - (2*I)*GPL[2*x, w]*GPL[0, -1/4, x]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[4] - (3*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] - I*GPL[2*x, w]*GPL[0, 1/4, y]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, 2*x, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] - (I/2)*GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] + (I/2)*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4] + ((3*I)/2)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[4] - I*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] + I*GPL[2*x, w]*GPL[-x, 1/4, y]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[4] + ((2*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[4] - (I/6)*GPL[2*x, w]*GPL[-x, -x, y]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[4] + I*GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[4] + (I/2)*GPL[-x, y]*GPL[2*x, 2*x, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[4] + I*GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2*I)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[4] + (I/2)*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] - ((3*I)/2)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4] - ((3*I)/2)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4] + ((3*I)/2)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((4*I)/3)*GPL[-1, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, -1, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1, -1, (-2*x)/(1 + 4*x), w]*Log[4] - (I/3)*GPL[-1, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, -1/2, 2*x, w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((4*I)/3)*GPL[-1, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, 0, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1, 0, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[-1, 2*x, -1/2, w]*Log[4] - I*GPL[-1, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + I*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((4*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - ((4*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[4] + (I/3)*GPL[-1/2, -1, 2*x, w]*Log[4] - (I/3)*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[4] + ((5*I)/6)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1/2, -1/2, 2*x, w]*Log[4] + I*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (I/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (I/2)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((7*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[4] - (I/3)*GPL[-1/2, 0, 2*x, w]*Log[4] - I*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[4] + ((4*I)/3)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[4] - ((2*I)/3)*GPL[-1/2, 2*x, -1/2, w]*Log[4] - I*GPL[-1/2, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((4*I)/3)*GPL[0, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, -1, 2*x, w]*Log[4] + ((2*I)/3)*GPL[0, -1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[0, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, 2*x, w]*Log[4] - ((4*I)/3)*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + ((4*I)/3)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + ((4*I)/3)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + (I/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + I*GPL[0, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, 2*x, -1/2, w]*Log[4] - I*GPL[0, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[4] + ((2*I)/3)*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[4] + (I/3)*GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + I*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[2*x, -1, -1/2, w]*Log[4] - (I/3)*GPL[2*x, -1, 2*x, w]*Log[4] + (I/3)*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, -1/2, w]*Log[4] - I*GPL[2*x, -1/2, 2*x, w]*Log[4] - (I/3)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[2*x, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[2*x, 0, 2*x, w]*Log[4] + ((2*I)/3)*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + ((2*I)/3)*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[4] - I*GPL[2*x, 2*x, -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*x, 2*x, 2*x, w]*Log[4] - (I/2)*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (I/2)*GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/2)*GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (I/3)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (I/3)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/2)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/2)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + I*GPL[2*y, -1, -1/2, w]*Log[4] - (I/2)*GPL[2*y, 0, -1/2, w]*Log[4] + I*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4] - ((5*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[4] + ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[4] + ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/2)*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2 + (I/2)*GPL[-1/4, x]*GPL[2*x, w]*Log[4]^2 - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2 + (I/4)*GPL[1/4, y]*GPL[2*y, w]*Log[4]^2 - (I/4)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2 - I*GPL[-1, -1/2, w]*Log[4]^2 - (I/4)*GPL[-1/2, -1/2, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + (I/2)*GPL[0, -1/2, w]*Log[4]^2 - (I/2)*GPL[2*x, -1/2, w]*Log[4]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2 + (I/4)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + (I/4)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2 - (I/4)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - (I/4)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - (I/6)*GPL[-1/2, w]*Log[4]^3 + ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[w] + ((4*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[w] + ((4*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[w] - ((8*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + ((8*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((8*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[w] - (2*I)*GPL[2*x, 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((2*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[w] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, 2*x, w]*Log[4]*Log[w] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (I/3)*GPL[-1/2, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[w] + ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - ((4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - ((4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[2*x, -1/2, w]*Log[4]*Log[w] + I*GPL[2*x, 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] - ((14*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[x] - (4*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[x] + (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((28*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[x] + ((4*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[x] - ((4*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[x] + ((4*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[x] + ((8*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - ((8*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((8*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((14*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - ((14*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + ((16*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[x] + (2*I)*GPL[2*x, 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - ((4*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((4*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - ((14*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - ((14*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] + ((7*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[x] + (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[4]*Log[x] + (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[x] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - ((14*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[x] - ((2*I)/3)*GPL[-1, 2*x, w]*Log[4]*Log[x] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (I/3)*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[x] - ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + ((4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + ((4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + ((7*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + ((7*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - ((8*I)/3)*GPL[2*x, -1/2, w]*Log[4]*Log[x] - I*GPL[2*x, 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + ((7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + ((7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (4*I)*GPL[-1/2, w]*Log[2]*Log[x]^2 + (2*I)*GPL[-1/2, w]*Log[4]*Log[x]^2 + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, w]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[y] + I*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[y] - I*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[y] - (6*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[y] + (8*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/2)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (12*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] + (12*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[y] - (12*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[y] - ((3*I)/2)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] + (24*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] - (3*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] - I*GPL[2*x, w]*GPL[0, 1/4, y]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[y] - (I/2)*GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y] + ((3*I)/2)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[y] - I*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] + I*GPL[2*x, w]*GPL[-x, 1/4, y]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[y] + (6*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[y] - (6*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[y] + I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[y] - ((3*I)/2)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[y] - ((3*I)/2)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[y] + ((3*I)/2)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[y] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[y] + ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[y] - ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] - (4*I)*GPL[-1, -1, -1/2, w]*Log[y] - I*GPL[-1, -1/2, -1/2, w]*Log[y] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[-1, 0, -1/2, w]*Log[y] - (2*I)*GPL[-1, 2*x, -1/2, w]*Log[y] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[y] - ((5*I)/2)*GPL[-1/2, -1/2, -1/2, w]*Log[y] - (I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2*I)*GPL[-1/2, 0, -1/2, w]*Log[y] - (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2*I)*GPL[-1/2, 2*x, -1/2, w]*Log[y] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[0, -1, -1/2, w]*Log[y] + (I/2)*GPL[0, -1/2, -1/2, w]*Log[y] - ((3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[0, 0, -1/2, w]*Log[y] - (I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[2*x, -1, -1/2, w]*Log[y] - (3*I)*GPL[2*x, -1/2, -1/2, w]*Log[y] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[2*x, 0, -1/2, w]*Log[y] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (3*I)*GPL[2*x, 2*x, -1/2, w]*Log[y] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[2*y, -1, -1/2, w]*Log[y] - (I/2)*GPL[2*y, 0, -1/2, w]*Log[y] + I*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[y] - ((5*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] + ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[y] - (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - ((8*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[y] + ((2*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[y] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[y] + ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[y] + ((4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[0, -1/2, w]*Log[2]*Log[y] + ((4*I)/3)*GPL[0, 2*x, w]*Log[2]*Log[y] - ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[y] + I*GPL[2*x, 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y] - ((2*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y] + (I/6)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[y] - (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[4]*Log[y] - (I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - ((2*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[y] - (I/3)*GPL[-1, 2*x, w]*Log[4]*Log[y] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - (I/6)*GPL[-1/2, -1/2, w]*Log[4]*Log[y] - (I/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[y] - ((2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (I/3)*GPL[0, -1/2, w]*Log[4]*Log[y] - ((2*I)/3)*GPL[0, 2*x, w]*Log[4]*Log[y] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - (I/3)*GPL[2*x, -1/2, w]*Log[4]*Log[y] - (I/2)*GPL[2*x, 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + (I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - (I/2)*GPL[-1/2, w]*Log[4]^2*Log[y] - ((4*I)/3)*GPL[-1/2, w]*Log[2]*Log[w]*Log[y] - ((4*I)/3)*GPL[2*x, w]*Log[2]*Log[w]*Log[y] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w]*Log[y] + ((2*I)/3)*GPL[-1/2, w]*Log[4]*Log[w]*Log[y] + ((2*I)/3)*GPL[2*x, w]*Log[4]*Log[w]*Log[y] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w]*Log[y] + ((28*I)/3)*GPL[-1/2, w]*Log[2]*Log[x]*Log[y] + ((4*I)/3)*GPL[2*x, w]*Log[2]*Log[x]*Log[y] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x]*Log[y] - ((14*I)/3)*GPL[-1/2, w]*Log[4]*Log[x]*Log[y] - ((2*I)/3)*GPL[2*x, w]*Log[4]*Log[x]*Log[y] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x]*Log[y] - ((3*I)/2)*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2 + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, w]*Log[y]^2 - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y]^2 + (I/4)*GPL[1/4, y]*GPL[2*y, w]*Log[y]^2 - (I/4)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y]^2 - I*GPL[-1, -1/2, w]*Log[y]^2 - (I/4)*GPL[-1/2, -1/2, w]*Log[y]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + ((5*I)/12)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (I/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 + (I/2)*GPL[0, -1/2, w]*Log[y]^2 - (I/2)*GPL[2*x, -1/2, w]*Log[y]^2 + (I/12)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - (I/12)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y]^2 - (I/12)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (I/12)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 + (I/4)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 + (I/4)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y]^2 - (I/4)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (I/4)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - ((2*I)/3)*GPL[-1/2, w]*Log[2]*Log[y]^2 + (I/6)*GPL[2*x, w]*Log[2]*Log[y]^2 - (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y]^2 - (I/6)*GPL[-1/2, w]*Log[4]*Log[y]^2 - (I/12)*GPL[2*x, w]*Log[4]*Log[y]^2 + (I/12)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y]^2 - (I/6)*GPL[-1/2, w]*Log[y]^3 + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M45W2.txt <==
-(GPL[-1/2, w]*GPL[-1/4, y]) + GPL[-1/4, y]*GPL[2*y, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - 2*GPL[-1/2, -1/2, w] + GPL[0, -1/4, y] - GPL[2*y, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1/2, w] + (GPL[2*y, w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[2*y, w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), w]*Log[4])/6 - (2*Log[2]*Log[w])/3 + (Log[4]*Log[w])/3 + (2*Log[2]*Log[y])/3 - (Log[4]*Log[y])/3

==> anc/Solution2/M45W3.txt <==
GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, y]*GPL[-1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - 4*GPL[2*y, w]*GPL[-1/4, -1/4, y] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - GPL[-1/4, x]*GPL[0, -1/2, w] - 2*GPL[-1/4, y]*GPL[0, -1/2, w] - GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[0, -1/4, x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - GPL[-1/2, w]*GPL[0, -1/4, y] - GPL[2*y, w]*GPL[0, -1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + GPL[-1/4, x]*GPL[0, 2*x, w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, y]*GPL[0, 2*y, w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, w] - GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/2, -1, -1/2, w] + 3*GPL[-1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, 2*y, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 5*GPL[0, -1/2, -1/2, w] - GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/4, -1/4, y] - 2*GPL[0, 0, -1/2, w] - GPL[0, 0, -1/4, y] + 2*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] - GPL[0, 2*x, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[0, 2*y, -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-x, 0, -1/4, y] - GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[2*y, -1, -1/2, w] + 3*GPL[2*y, -1/2, -1/2, w] - GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, 0, -1/2, w] + GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[2*y, 2*y, -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] - 2*GPL[-1/4, y]*GPL[2*y, w]*Log[2] + (GPL[-x, y]*GPL[2*y, w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[-1/2, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, 2*y, w]*Log[2])/3 + (2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 - 2*GPL[0, -1/4, y]*Log[2] + (4*GPL[2*y, -1/2, w]*Log[2])/3 - GPL[2*y, 2*y, w]*Log[2] - (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[-x, y]*GPL[2*y, w]*Log[4])/6 - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4])/6 + (2*GPL[-1/2, -1/2, w]*Log[4])/3 + (GPL[-1/2, 2*y, w]*Log[4])/3 - (GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[2*y, -1/2, w]*Log[4])/3 + (GPL[2*y, 2*y, w]*Log[4])/2 + (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (4*GPL[-x, y]*Log[2]*Log[w])/3 + (2*GPL[2*y, w]*Log[2]*Log[w])/3 + (2*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[-x, y]*Log[4]*Log[w])/3 - (GPL[2*y, w]*Log[4]*Log[w])/3 - (GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + GPL[-1/2, w]*GPL[-1/4, y]*Log[x] - GPL[-1/4, y]*GPL[2*y, w]*Log[x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] + 2*GPL[-1/2, -1/2, w]*Log[x] - GPL[0, -1/4, y]*Log[x] + GPL[2*y, -1/2, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (2*GPL[-x, y]*Log[2]*Log[y])/3 - GPL[2*y, w]*Log[2]*Log[y] - GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[-x, y]*Log[4]*Log[y])/3 + (GPL[2*y, w]*Log[4]*Log[y])/2 + (GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (4*Log[2]*Log[w]*Log[y])/3 - (2*Log[4]*Log[w]*Log[y])/3 - (2*Log[2]*Log[y]^2)/3 + (Log[4]*Log[y]^2)/3

==> anc/Solution2/M45W4.txt <==
-2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[-1/4, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] + 8*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - 12*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + 8*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] - 8*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - 5*GPL[-x, y]*GPL[2*y, w]*GPL[0, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[0, -1/4, x] - 5*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 6*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - 3*GPL[0, -1/2, w]*GPL[0, -1/4, x] + 15*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + 2*GPL[-1/2, 2*y, w]*GPL[0, -1/4, y] - 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] + 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 2*GPL[0, -1/2, w]*GPL[0, -1/4, y] - GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] + GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] + GPL[-1/4, y]*GPL[2*y, w]*GPL[0, 1/4, x] - GPL[-x, y]*GPL[2*y, w]*GPL[0, 1/4, x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] - GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] - 3*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[0, -1/2, w]*GPL[0, 1/4, x] + GPL[0, -1/4, y]*GPL[0, 1/4, x] - 5*GPL[0, -1/4, x]*GPL[0, -x, y] - GPL[0, 1/4, x]*GPL[0, -x, y] - 4*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] - GPL[0, -1/4, x]*GPL[0, 2*x, w] - GPL[0, 1/4, x]*GPL[0, 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[-1/4, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + 4*GPL[0, -1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] + 2*GPL[0, 1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] + 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 2*GPL[0, 1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, 2*y, w] - 8*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] - 2*GPL[0, -1/4, y]*GPL[0, 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -(x + y)/(2*x), w] - 2*GPL[0, -1/4, x]*GPL[0, -(x + y)/(2*x), w] - 4*GPL[0, -1/4, y]*GPL[0, -(x + y)/(2*x), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -(x + y)/(2*y), w] - 2*GPL[0, -1/4, x]*GPL[0, -(x + y)/(2*y), w] - 4*GPL[0, -1/4, y]*GPL[0, -(x + y)/(2*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 8*GPL[0, -1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 5*GPL[0, -1/4, x]*GPL[-x, -x, y] + 5*GPL[-1/4, x]*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), y] + 5*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 4*GPL[-1/4, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 4*GPL[0, -1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/2, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] + 12*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] - GPL[0, 1/4, x]*GPL[2*y, -1/2, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, 2*y, w] + 12*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + 3*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -(x + y)/(2*x), w] - 2*GPL[0, -1/4, x]*GPL[2*y, -(x + y)/(2*x), w] - 4*GPL[0, -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 5*GPL[0, -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 5*GPL[0, -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 7*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - 2*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - 4*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 12*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 5*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 5*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 5*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 4*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] - 7*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + 6*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] - 6*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] + 16*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] + 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - 10*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] - 10*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] + 2*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + 6*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - 4*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-x, y]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - GPL[-1/4, x]*GPL[0, 0, -1/2, w] + GPL[-1/2, w]*GPL[0, 0, -1/4, x] - GPL[-x, y]*GPL[0, 0, -1/4, x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, x] + GPL[2*y, w]*GPL[0, 0, -1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] + 2*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - 2*GPL[-x, y]*GPL[0, 0, 1/4, x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] + GPL[-1/4, x]*GPL[0, 0, 2*x, w] + GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[0, 0, -(x/(1 + 4*x)), y] + 5*GPL[-1/4, x]*GPL[0, -x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] - GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] - 2*GPL[-1/4, x]*GPL[0, 2*y, (-2*x)/(1 + 4*x), w] - 6*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*x), 2*y, w] + 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[0, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[0, (-2*y)/(1 + 4*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] - 6*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 4*GPL[-1/4, x]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 4*GPL[-1/4, x]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 4*GPL[-1/4, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/2, w]*GPL[-x, 0, -1/4, y] - 9*GPL[2*y, w]*GPL[-x, 0, -1/4, y] - 9*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, 0, -1/4, y] + 10*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + 10*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] + GPL[-1/4, x]*GPL[-x, 0, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[-x, -x, -(x/(1 + 4*x)), y] + 5*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 5*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 4*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 8*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + GPL[-1/4, x]*GPL[2*y, -1, -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] - GPL[-1/4, x]*GPL[2*y, -1, 2*x, w] + GPL[-1/4, x]*GPL[2*y, -1, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] - 8*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], w] + GPL[-1/4, x]*GPL[2*y, 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - GPL[-1/4, x]*GPL[2*y, 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[2*y, 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, w] + 2*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 6*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + 3*GPL[-1/4, x]*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), w] + 9*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] + 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, 2*x, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, w] + 6*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] - 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, 2*x, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] + 9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 8*GPL[-1/2, -1, -1, -1/2, w] - 2*GPL[-1/2, -1, -1/2, -1/2, w] + 6*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1, 0, -1/2, w] + 2*GPL[-1/2, -1, 2*x, -1/2, w] + 2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/2, -1, 2*y, -1/2, w] - 4*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-1/2, -1/2, -1/2, -1/2, w] + 2*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, 0, -1/2, w] - 10*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, -1/2, 2*y, -1/2, w] + 6*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, -1, -1/2, w] + 6*GPL[-1/2, 0, -1/2, -1/2, w] - 6*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 6*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 2*y, -1, -1/2, w] - 6*GPL[-1/2, 2*y, -1/2, -1/2, w] + 2*GPL[-1/2, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 2*y, 0, -1/2, w] - 2*GPL[-1/2, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 6*GPL[-1/2, 2*y, 2*y, -1/2, w] + 2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 6*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 12*GPL[0, -1/2, -1, -1/2, w] + 9*GPL[0, -1/2, -1/2, -1/2, w] - 7*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 0, -1/2, w] - 8*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, -1/2, 2*x, -1/2, w] - 4*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/2, 2*y, -1/2, w] + 2*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, -1/4, -1/4, -1/4, y] - 10*GPL[0, -1/4, 0, -1/4, y] - 11*GPL[0, 0, -1/2, -1/2, w] + 9*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 9*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, 0, -1/4, -1/4, y] + 2*GPL[0, 0, 0, -1/2, w] + GPL[0, 0, 0, -1/4, y] - 2*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[0, 0, 2*x, -1/2, w] + GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - GPL[0, 0, -(x/(1 + 4*x)), -1/4, y] - 9*GPL[0, -x, 0, -1/4, y] + 5*GPL[0, -x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[0, 2*x, -1, -1/2, w] + 2*GPL[0, 2*x, -1/2, -1/2, w] - GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*x, 2*x, -1/2, w] - GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -(x/(1 + 4*x)), -1/4, -1/4, y] + 8*GPL[0, -(x/(1 + 4*x)), 0, -1/4, y] - 4*GPL[0, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, 2*y, -1, -1/2, w] + 6*GPL[0, 2*y, -1/2, -1/2, w] - 2*GPL[0, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 2*y, 0, -1/2, w] + 2*GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[0, 2*y, 2*y, -1/2, w] - 2*GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, -(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[0, -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[0, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 6*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[-x, 0, -1/4, -1/4, y] - GPL[-x, 0, 0, -1/4, y] + GPL[-x, 0, -(x/(1 + 4*x)), -1/4, y] + 10*GPL[-x, -x, 0, -1/4, y] - 5*GPL[-x, -x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-x, -(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[-x, -(x/(1 + 4*x)), 0, -1/4, y] + 4*GPL[-x, -(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 4*GPL[2*y, -1, -1, -1/2, w] - GPL[2*y, -1, -1/2, -1/2, w] + 3*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, -1, 0, -1/2, w] + GPL[2*y, -1, 2*x, -1/2, w] + GPL[2*y, -1, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*y, -1, 2*y, -1/2, w] - 2*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[2*y, -1/2, -1, -1/2, w] - 7*GPL[2*y, -1/2, -1/2, -1/2, w] + 3*GPL[2*y, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, -1/2, 0, -1/2, w] - 2*GPL[2*y, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*y, -1/2, 2*y, -1/2, w] + 2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, 0, -1, -1/2, w] + 6*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, 0, 0, -1/2, w] - GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + GPL[2*y, 0, 2*x, -1/2, w] - 2*GPL[2*y, 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*y, 0, 2*y, -1/2, w] - 2*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[2*y, (-2*x)/(1 + 4*x), -1, -1/2, w] - GPL[2*y, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[2*y, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 2*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*y, 2*y, -1, -1/2, w] - 9*GPL[2*y, 2*y, -1/2, -1/2, w] + 3*GPL[2*y, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*y, 2*y, 0, -1/2, w] - 3*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 9*GPL[2*y, 2*y, 2*y, -1/2, w] + 3*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*y, -(x + y)/(2*x), 2*y, -1/2, w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), 2*x, -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 3*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 8*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 8*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 4*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1, 2*x, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] + 10*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] + 5*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 0, 2*x, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*x, -1, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 9*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] + (8*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2])/3 + 4*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[2] - (2*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - 8*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] + 8*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[2] + 8*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[2] + 2*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] - 2*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[2] - 2*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[2] + 4*GPL[-1/4, y]*GPL[0, -1/2, w]*Log[2] - 2*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] + 4*GPL[2*y, w]*GPL[0, -1/4, y]*Log[2] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[2] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[-1/4, y]*GPL[0, 2*y, w]*Log[2] - (2*GPL[-x, y]*GPL[0, 2*y, w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2] - (2*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[-x, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-x, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] - 2*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[2] - 2*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[2] + (GPL[2*y, w]*GPL[-x, -x, y]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[2] + (4*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[2])/3 + 6*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[2] - GPL[-x, y]*GPL[2*y, 2*y, w]*Log[2] + 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (16*GPL[-1/2, -1, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, -1, 2*y, w]*Log[2])/3 - (4*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[-1/2, -1/2, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, -1/2, 2*y, w]*Log[2])/3 + (8*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[-1/2, 0, -1/2, w]*Log[2])/3 + (4*GPL[-1/2, 0, 2*y, w]*Log[2])/3 - (4*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (8*GPL[-1/2, 2*y, -1/2, w]*Log[2])/3 + 2*GPL[-1/2, 2*y, 2*y, w]*Log[2] + (2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (2*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + 4*GPL[0, -1/2, -1/2, w]*Log[2] - (4*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + 8*GPL[0, -1/4, -1/4, y]*Log[2] - 2*GPL[0, -1/4, -x, y]*Log[2] - (8*GPL[0, 0, -1/2, w]*Log[2])/3 + 6*GPL[0, 0, -1/4, y]*Log[2] - (8*GPL[0, 0, 2*y, w]*Log[2])/3 - (8*GPL[0, 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (16*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (16*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - 2*GPL[0, -x, -1/4, y]*Log[2] + 4*GPL[0, 2*y, -1/2, w]*Log[2] - (4*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (8*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (4*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - 2*GPL[-x, 0, -1/4, y]*Log[2] - (8*GPL[2*y, -1, -1/2, w]*Log[2])/3 + (2*GPL[2*y, -1, 2*y, w]*Log[2])/3 - (2*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (14*GPL[2*y, -1/2, -1/2, w]*Log[2])/3 + 2*GPL[2*y, -1/2, 2*y, w]*Log[2] + (2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*y, 0, -1/2, w]*Log[2])/3 + (4*GPL[2*y, 0, 2*y, w]*Log[2])/3 - (4*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - 4*GPL[2*y, 2*y, -1/2, w]*Log[2] + 3*GPL[2*y, 2*y, 2*y, w]*Log[2] + GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (4*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (10*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[2])/3 - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - (4*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[2])/3 + GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[2] + (GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] - GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] - GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[4] + GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[4] - GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + 3*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - (4*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4])/3 - 2*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] + 2*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + 2*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + (GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[4])/3 - (GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 - GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] + GPL[2*y, w]*GPL[-1/4, -x, y]*Log[4] + GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[4] + GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] + GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] - GPL[1/4, x]*GPL[0, -1/4, y]*Log[4] - GPL[2*y, w]*GPL[0, -1/4, y]*Log[4] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[4] - GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] + GPL[-x, y]*GPL[0, 1/4, x]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] + GPL[1/4, x]*GPL[0, -x, y]*Log[4] + GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] + GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] - 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4] - 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4] + (GPL[-x, y]*GPL[0, 2*y, w]*Log[4])/3 + (GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[-x, y]*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-x, y]*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[2*y, w]*GPL[-x, -x, y]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[4])/6 + GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[4] - (2*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[4])/3 - GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[4] + (GPL[-x, y]*GPL[2*y, 2*y, w]*Log[4])/2 + (GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 + GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - 2*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (2*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[4] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (4*GPL[-1/2, -1, -1/2, w]*Log[4])/3 - (2*GPL[-1/2, -1, 2*y, w]*Log[4])/3 + (2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (7*GPL[-1/2, -1/2, -1/2, w]*Log[4])/3 + 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*GPL[-1/2, -1/2, 2*y, w]*Log[4])/3 - (4*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (4*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (4*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (4*GPL[-1/2, 0, -1/2, w]*Log[4])/3 - (2*GPL[-1/2, 0, 2*y, w]*Log[4])/3 + (2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*GPL[-1/2, 2*y, -1/2, w]*Log[4])/3 - GPL[-1/2, 2*y, 2*y, w]*Log[4] - (GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 + GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 3*GPL[0, -1/2, -1/2, w]*Log[4] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + GPL[0, -1/4, -x, y]*Log[4] + (4*GPL[0, 0, -1/2, w]*Log[4])/3 - 2*GPL[0, 0, -1/4, y]*Log[4] + (4*GPL[0, 0, 2*y, w]*Log[4])/3 + (4*GPL[0, 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (8*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (8*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[2*y, -1, -1/2, w]*Log[4])/3 - (GPL[2*y, -1, 2*y, w]*Log[4])/3 + (GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[2*y, -1/2, -1/2, w]*Log[4])/3 + GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[2*y, -1/2, 2*y, w]*Log[4] - (GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[2*y, 0, -1/2, w]*Log[4])/3 - (2*GPL[2*y, 0, 2*y, w]*Log[4])/3 + (2*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + 2*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[2*y, 2*y, -1/2, w]*Log[4] - (3*GPL[2*y, 2*y, 2*y, w]*Log[4])/2 - (GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 - (GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (5*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/2 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (5*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/2 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4])/3 - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[4])/3 + GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + (2*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] - (2*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/2 - (3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4])/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2)/2 + (GPL[-1/4, y]*GPL[2*y, w]*Log[4]^2)/2 + (GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2)/2 - GPL[-1/2, -1/2, w]*Log[4]^2 + (GPL[0, -1/4, y]*Log[4]^2)/2 - (GPL[2*y, -1/2, w]*Log[4]^2)/2 + (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2)/2 + (4*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[w])/3 + (4*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[-1/2, -1/2, w]*Log[2]*Log[w])/3 - (4*GPL[-1/2, 2*y, w]*Log[2]*Log[w])/3 + (4*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[0, -1/2, w]*Log[2]*Log[w])/3 + (4*GPL[0, 2*y, w]*Log[2]*Log[w])/3 + (4*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - 2*GPL[-x, -x, y]*Log[2]*Log[w] - (4*GPL[2*y, -1/2, w]*Log[2]*Log[w])/3 - 2*GPL[2*y, 2*y, w]*Log[2]*Log[w] - (2*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (4*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[w])/3 - 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + (4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[w])/3 - (2*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[-1/2, -1/2, w]*Log[4]*Log[w])/3 + (2*GPL[-1/2, 2*y, w]*Log[4]*Log[w])/3 - (2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[0, -1/2, w]*Log[4]*Log[w])/3 - (2*GPL[0, 2*y, w]*Log[4]*Log[w])/3 - (2*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + GPL[-x, -x, y]*Log[4]*Log[w] + (2*GPL[2*y, -1/2, w]*Log[4]*Log[w])/3 + GPL[2*y, 2*y, w]*Log[4]*Log[w] + (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (2*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[w])/3 + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] - GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] - GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[x] + GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[x] - GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] + GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - 3*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] + 3*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] - 2*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] + 2*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[x] - 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[x] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] + 4*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[x] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[x] + 2*GPL[-1/4, y]*GPL[0, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] - GPL[1/4, x]*GPL[0, -1/4, y]*Log[x] + GPL[2*y, w]*GPL[0, -1/4, y]*Log[x] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] - GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] + GPL[-x, y]*GPL[0, 1/4, x]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] + GPL[1/4, x]*GPL[0, -x, y]*Log[x] + GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] + GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] - 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/4, y]*GPL[0, 2*y, w]*Log[x] - 2*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[x] + GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] - GPL[2*y, w]*GPL[-x, -1/4, y]*Log[x] - GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[x] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[x] - GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[x] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[x] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[x] - GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 2*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[x] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] - 4*GPL[-1/2, -1, -1/2, w]*Log[x] - 3*GPL[-1/2, -1/2, -1/2, w]*Log[x] + 3*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 3*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[-1/2, 0, -1/2, w]*Log[x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[-1/2, 2*y, -1/2, w]*Log[x] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 5*GPL[0, -1/2, -1/2, w]*Log[x] + GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[0, -1/4, -1/4, y]*Log[x] + GPL[0, 0, -1/4, y]*Log[x] - GPL[0, -x, -1/4, y]*Log[x] + GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[0, 2*y, -1/2, w]*Log[x] - 2*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - GPL[-x, 0, -1/4, y]*Log[x] - 2*GPL[2*y, -1, -1/2, w]*Log[x] - 3*GPL[2*y, -1/2, -1/2, w]*Log[x] + GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[2*y, 0, -1/2, w]*Log[x] + 2*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[2*y, 2*y, -1/2, w]*Log[x] + GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[x] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[x] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[x] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] + GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[x] - 2*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + GPL[0, -1/4, y]*Log[4]*Log[x] - GPL[2*y, -1/2, w]*Log[4]*Log[x] + GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[x] - (GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2)/2 + (GPL[-1/4, y]*GPL[2*y, w]*Log[x]^2)/2 + (GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x]^2)/2 - GPL[-1/2, -1/2, w]*Log[x]^2 + (GPL[0, -1/4, y]*Log[x]^2)/2 - (GPL[2*y, -1/2, w]*Log[x]^2)/2 + (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x]^2)/2 + 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] - 2*GPL[-1/4, y]*GPL[2*y, w]*Log[2]*Log[y] - GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[y] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (20*GPL[-1/2, -1/2, w]*Log[2]*Log[y])/3 + 2*GPL[-1/2, 2*y, w]*Log[2]*Log[y] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[0, -1/2, w]*Log[2]*Log[y])/3 - 2*GPL[0, -1/4, y]*Log[2]*Log[y] - (2*GPL[0, 2*y, w]*Log[2]*Log[y])/3 - (2*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y])/3 + (8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[-x, -x, y]*Log[2]*Log[y])/3 + 4*GPL[2*y, -1/2, w]*Log[2]*Log[y] + 3*GPL[2*y, 2*y, w]*Log[2]*Log[y] + GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (8*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2]*Log[y])/3 + GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[y] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] + GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[y] + (GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[y])/2 + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (10*GPL[-1/2, -1/2, w]*Log[4]*Log[y])/3 - GPL[-1/2, 2*y, w]*Log[4]*Log[y] + GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + (2*GPL[0, -1/2, w]*Log[4]*Log[y])/3 + GPL[0, -1/4, y]*Log[4]*Log[y] + (GPL[0, 2*y, w]*Log[4]*Log[y])/3 + (GPL[0, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/3 - (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[-x, -x, y]*Log[4]*Log[y])/3 - 2*GPL[2*y, -1/2, w]*Log[4]*Log[y] - (3*GPL[2*y, 2*y, w]*Log[4]*Log[y])/2 - (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 + (4*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[y])/2 - (3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y])/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + 2*GPL[-x, y]*Log[2]*Log[w]*Log[y] - (4*GPL[2*y, w]*Log[2]*Log[w]*Log[y])/3 - (4*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w]*Log[y])/3 - GPL[-x, y]*Log[4]*Log[w]*Log[y] + (2*GPL[2*y, w]*Log[4]*Log[w]*Log[y])/3 + (2*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[-x, y]*Log[2]*Log[y]^2)/3 + (5*GPL[2*y, w]*Log[2]*Log[y]^2)/6 + (5*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y]^2)/6 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2)/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y]^2)/3 + (GPL[-x, y]*Log[4]*Log[y]^2)/3 - (5*GPL[2*y, w]*Log[4]*Log[y]^2)/12 - (5*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y]^2)/12 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y]^2)/3 - Log[2]*Log[w]*Log[y]^2 + (Log[4]*Log[w]*Log[y]^2)/2 + (Log[2]*Log[y]^3)/3 - (Log[4]*Log[y]^3)/6

==> anc/Solution2/M46W2.txt <==
GPL[-1/2, w]*GPL[-1/4, y] - GPL[-1/4, y]*GPL[2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + 2*GPL[-1/2, -1/2, w] - GPL[0, -1/4, y] + GPL[2*y, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1/2, w] + (GPL[-1/2, w]*Log[2])/3 - (GPL[2*y, w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[-1/2, w]*Log[4])/6 + (GPL[2*y, w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), w]*Log[4])/6 - (2*Log[2]*Log[y])/3 + (Log[4]*Log[y])/3

==> anc/Solution2/M46W3.txt <==
-(GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]) - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, y]*GPL[-1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w] - GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y] + 4*GPL[2*y, w]*GPL[-1/4, -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + GPL[-1/2, w]*GPL[0, -1/4, x] + GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, w]*GPL[0, -1/4, y] + GPL[2*y, w]*GPL[0, -1/4, y] + 2*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, y] + 2*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, w] + GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/2, -1, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, w] + 2*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, 2*y, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/4, -1/4, y] - GPL[0, 0, -1/4, x] - 3*GPL[0, 0, -1/4, y] - 2*GPL[2*y, -1, -1/2, w] - 3*GPL[2*y, -1/2, -1/2, w] + GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, 0, -1/2, w] - GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[2*y, 2*y, -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*x), 2*y, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] + (GPL[-1/2, w]*GPL[-x, y]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[2*y, w]*Log[2] - (GPL[-x, y]*GPL[2*y, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2])/3 - (5*GPL[-1/2, -1/2, w]*Log[2])/3 + (2*GPL[-1/2, 2*y, w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, -1/2, w]*Log[2])/3 + 2*GPL[0, -1/4, y]*Log[2] + (2*GPL[0, 2*y, w]*Log[2])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[2*y, -1/2, w]*Log[2])/3 + GPL[2*y, 2*y, w]*Log[2] + (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[-1/2, w]*GPL[-x, y]*Log[4])/6 + (GPL[-x, y]*GPL[2*y, w]*Log[4])/6 + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4])/6 - (7*GPL[-1/2, -1/2, w]*Log[4])/6 - (GPL[-1/2, 2*y, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[0, -1/2, w]*Log[4])/3 - (GPL[0, 2*y, w]*Log[4])/3 - (GPL[0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (GPL[2*y, -1/2, w]*Log[4])/3 - (GPL[2*y, 2*y, w]*Log[4])/2 - (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (2*GPL[-1/2, w]*Log[2]*Log[w])/3 - (2*GPL[2*y, w]*Log[2]*Log[w])/3 - (2*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (GPL[-1/2, w]*Log[4]*Log[w])/3 + (GPL[2*y, w]*Log[4]*Log[w])/3 + (GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - GPL[-1/2, w]*GPL[-1/4, y]*Log[x] + GPL[-1/4, y]*GPL[2*y, w]*Log[x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - 2*GPL[-1/2, -1/2, w]*Log[x] + GPL[0, -1/4, y]*Log[x] - GPL[2*y, -1/2, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[-1/2, w]*Log[2]*Log[y] - (2*GPL[-x, y]*Log[2]*Log[y])/3 + GPL[2*y, w]*Log[2]*Log[y] + GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (GPL[-1/2, w]*Log[4]*Log[y])/2 + (GPL[-x, y]*Log[4]*Log[y])/3 - (GPL[2*y, w]*Log[4]*Log[y])/2 - (GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3

==> anc/Solution2/M46W4.txt <==
2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*y, w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[-1/4, -1/4, x] + 4*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, x] - 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-1/4, -1/4, x] - 8*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + 12*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] - 8*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + 4*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[2*y, w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] + GPL[-x, y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + 5*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] - 4*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] - 2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, x] - 2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, x] - 8*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 8*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 8*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + 4*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] + 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - 13*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] - 2*GPL[-1/2, 2*y, w]*GPL[0, -1/4, y] + 8*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] + 4*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - 3*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - 3*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] - GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] - GPL[-1/4, y]*GPL[2*y, w]*GPL[0, 1/4, x] + GPL[-x, y]*GPL[2*y, w]*GPL[0, 1/4, x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] + GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] + 2*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] - GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] - GPL[0, -1/4, y]*GPL[0, 1/4, x] + GPL[0, 1/4, x]*GPL[0, -x, y] + 4*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), y] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), y] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 4*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), y] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - 5*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + 2*GPL[-1/2, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 4*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - 2*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + 4*GPL[-1/4, x]*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 4*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - 8*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -1/2, w] + 8*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] - 12*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] + GPL[0, 1/4, x]*GPL[2*y, -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - GPL[0, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - GPL[0, 1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, 2*y, w] - 12*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] - 3*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -(x + y)/(2*x), w] + 2*GPL[0, -1/4, x]*GPL[2*y, -(x + y)/(2*x), w] + 4*GPL[0, -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + 5*GPL[0, -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 5*GPL[0, -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -1/2, w] + 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -1/2, w] - 7*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - 5*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - 2*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - 4*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 6*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 7*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + 2*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + 4*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 12*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + 5*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 3*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + 5*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 6*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 10*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 3*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 6*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 6*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 10*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 4*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 8*GPL[-1/4, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + 3*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 3*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - 6*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + 3*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 4*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + 3*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + 3*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + 7*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] - 4*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] - 4*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] + 6*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] + 3*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] - 4*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), w] - 6*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] + 4*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] - 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + 2*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + 16*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] - 16*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] - 16*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] - 10*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] + 10*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] + 10*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - 4*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, x] - 4*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, x] - 8*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] - 4*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] - 8*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, y] - 8*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, y] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] + 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, -1/4, y] - 3*GPL[-1/2, w]*GPL[0, 0, -1/4, x] + 3*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, x] + 3*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, x] - 7*GPL[-1/2, w]*GPL[0, 0, -1/4, y] - GPL[2*y, w]*GPL[0, 0, -1/4, y] + 9*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, y] + 9*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, y] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] + GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] + GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, -1/4, y] - 2*GPL[-1/2, w]*GPL[0, 0, 1/4, x] + 2*GPL[-x, y]*GPL[0, 0, 1/4, x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 0, 1/4, x] + 4*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 3*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 9*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] + 9*GPL[2*y, w]*GPL[-x, 0, -1/4, y] + 2*GPL[-(x + y)/(2*x), w]*GPL[-x, 0, -1/4, y] + 2*GPL[-(x + y)/(2*y), w]*GPL[-x, 0, -1/4, y] + 9*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, 0, -1/4, y] - 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, 0, -1/4, y] - 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, 0, -1/4, y] - 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] - 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, 0, -1/4, y] - 4*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 5*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + 4*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - 8*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - 8*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 16*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 16*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + 4*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - GPL[-1/4, x]*GPL[2*y, -1, -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] + GPL[-1/4, x]*GPL[2*y, -1, 2*x, w] - GPL[-1/4, x]*GPL[2*y, -1, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] + 8*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), w] - 6*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[2*y, 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] + GPL[-1/4, x]*GPL[2*y, 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[2*y, 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 6*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] - 3*GPL[-1/4, x]*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), w] - 9*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, y]*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, w] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] - 3*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, 2*y, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, -1/2, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, 2*y, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, -1/2, w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, 2*y, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, 2*x, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, 2*x, w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, -1/2, w] + 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, 2*y, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, 2*x, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, w] + GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), -1/2, w] - GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, w] - 2*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, 2*x, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, w] - 6*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] + 4*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, 2*x, w] + GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, w] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] - 9*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 3*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] - GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, w] + GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, 2*x, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] - GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, w] + GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 5*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] + 5*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - 3*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] + 5*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 5*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w] + 4*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] + 5*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] + 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - 3*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - 3*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w] + 5*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - 2*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + 8*GPL[-1/2, -1, -1, -1/2, w] - GPL[-1/2, -1, -1/2, -1/2, w] - 3*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1, 0, -1/2, w] - 2*GPL[-1/2, -1, 2*x, -1/2, w] - 2*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[-1/2, -1, 2*y, -1/2, w] + 3*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, -1/2, -1, -1/2, w] + 8*GPL[-1/2, -1/2, -1/2, -1/2, w] - 3*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, 0, -1/2, w] + 6*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 2*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 2*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -1/2, 2*y, -1/2, w] - 4*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 0, -1, -1/2, w] - 19*GPL[-1/2, 0, -1/2, -1/2, w] + 3*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 0, 2*x, -1/2, w] + 6*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/2, 0, 2*y, -1/2, w] + 3*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] + 5*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + 2*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, 2*y, -1, -1/2, w] + 6*GPL[-1/2, 2*y, -1/2, -1/2, w] - 2*GPL[-1/2, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, 2*y, 0, -1/2, w] + 2*GPL[-1/2, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 6*GPL[-1/2, 2*y, 2*y, -1/2, w] - 2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/4, -1/4, -1/4, y] + 10*GPL[0, -1/4, 0, -1/4, y] + 4*GPL[0, 0, -1/4, -1/4, x] + 12*GPL[0, 0, -1/4, -1/4, y] - 4*GPL[0, 0, 0, -1/4, y] + 3*GPL[0, 0, 0, 1/4, x] - GPL[0, -x, 0, -1/4, y] - 2*GPL[-x, 0, 0, -1/4, y] + 4*GPL[2*y, -1, -1, -1/2, w] + GPL[2*y, -1, -1/2, -1/2, w] - 3*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, -1, 0, -1/2, w] - GPL[2*y, -1, 2*x, -1/2, w] - GPL[2*y, -1, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[2*y, -1, 2*y, -1/2, w] + 2*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[2*y, -1/2, -1, -1/2, w] + 7*GPL[2*y, -1/2, -1/2, -1/2, w] - 3*GPL[2*y, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, -1/2, 0, -1/2, w] + 2*GPL[2*y, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*y, -1/2, 2*y, -1/2, w] - 2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, 0, -1, -1/2, w] - 6*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, 0, 0, -1/2, w] + GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - GPL[2*y, 0, 2*x, -1/2, w] + 2*GPL[2*y, 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*y, 0, 2*y, -1/2, w] + 2*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[2*y, (-2*x)/(1 + 4*x), -1, -1/2, w] + GPL[2*y, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + 3*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, (-2*x)/(1 + 4*x), 0, -1/2, w] - GPL[2*y, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[2*y, 2*y, -1, -1/2, w] + 9*GPL[2*y, 2*y, -1/2, -1/2, w] - 3*GPL[2*y, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 6*GPL[2*y, 2*y, 0, -1/2, w] + 3*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 9*GPL[2*y, 2*y, 2*y, -1/2, w] - 3*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[2*y, -(x + y)/(2*x), 2*y, -1/2, w] - 2*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 3*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 8*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 8*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[-(x + y)/(2*x), -1, 2*x, -1/2, w] - GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), -1, 2*y, -1/2, w] + GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*x), -1/2, 2*y, -1/2, w] - 3*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*x), 0, -1/2, -1/2, w] + 2*GPL[-(x + y)/(2*x), 0, 2*x, -1/2, w] - GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), 0, 2*y, -1/2, w] - 2*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + 4*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - 2*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, -1, -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, -1/2, -1/2, w] - GPL[-(x + y)/(2*x), 2*y, 0, -1/2, w] + 2*GPL[-(x + y)/(2*x), 2*y, 2*y, -1/2, w] - GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, -1/2, w] + GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, -1/2, w] - GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + GPL[-(x + y)/(2*y), -1, 2*x, -1/2, w] + GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -1, 2*y, -1/2, w] - GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*y), -1/2, 2*x, -1/2, w] - 3*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-(x + y)/(2*y), 0, -1/2, -1/2, w] + GPL[-(x + y)/(2*y), 0, 2*x, -1/2, w] - 2*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-(x + y)/(2*y), 0, 2*y, -1/2, w] - GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, -1, -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, -1/2, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, 0, -1/2, w] + 2*GPL[-(x + y)/(2*y), 2*x, 2*x, -1/2, w] - GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, -1/2, w] + GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, -1/2, w] - GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + 4*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 2*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] - GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1, 2*x, -1/2, w] + GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] - 10*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] - 5*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), 0, 2*x, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*x, -1, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - 9*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 3*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, 2*x, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, 2*x, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 6*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 8*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 12*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1, -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1, -1/2, w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1, -1/2, w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] - 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - 6*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + 5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 6*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] - (5*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[2] + (2*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 8*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] - 8*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[2] - 8*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[2] - 2*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] + 2*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[2] + 2*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[2] + (4*GPL[-x, y]*GPL[0, -1/2, w]*Log[2])/3 - 2*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[2*y, w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[2] + 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[2] + 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[2] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[2] + (4*GPL[-x, y]*GPL[0, 2*y, w]*Log[2])/3 + (4*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (8*GPL[-x, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (8*GPL[-x, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - 2*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] + 2*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[2] + 2*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[2] + (GPL[-1/2, w]*GPL[-x, -x, y]*Log[2])/3 - (GPL[2*y, w]*GPL[-x, -x, y]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[2])/3 + 4*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[2] - (4*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[2])/3 - 6*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[2] + GPL[-x, y]*GPL[2*y, 2*y, w]*Log[2] - 2*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - 6*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[2] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] - (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[2] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] - (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + 2*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[-1/2, -1, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, -1, 2*y, w]*Log[2])/3 + (2*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (11*GPL[-1/2, -1/2, -1/2, w]*Log[2])/3 - (4*GPL[-1/2, -1/2, 2*y, w]*Log[2])/3 - (2*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (5*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[-1/2, 0, -1/2, w]*Log[2])/3 - (2*GPL[-1/2, 0, 2*y, w]*Log[2])/3 + (2*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[-1/2, 2*y, -1/2, w]*Log[2])/3 - 2*GPL[-1/2, 2*y, 2*y, w]*Log[2] - (2*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (5*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[0, -1/2, -1/2, w]*Log[2])/3 - (4*GPL[0, -1/2, 2*y, w]*Log[2])/3 + (2*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 8*GPL[0, -1/4, -1/4, y]*Log[2] + 2*GPL[0, -1/4, -x, y]*Log[2] - 2*GPL[0, 0, -1/4, y]*Log[2] + 2*GPL[0, -x, -1/4, y]*Log[2] - (4*GPL[0, 2*y, -1/2, w]*Log[2])/3 - 2*GPL[0, 2*y, 2*y, w]*Log[2] - (2*GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (2*GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - 2*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[0, y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[0, y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[0, y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[0, y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2])/3 + 2*GPL[-x, 0, -1/4, y]*Log[2] + (8*GPL[2*y, -1, -1/2, w]*Log[2])/3 - (2*GPL[2*y, -1, 2*y, w]*Log[2])/3 + (2*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (14*GPL[2*y, -1/2, -1/2, w]*Log[2])/3 - 2*GPL[2*y, -1/2, 2*y, w]*Log[2] - (2*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*y, 0, -1/2, w]*Log[2])/3 - (4*GPL[2*y, 0, 2*y, w]*Log[2])/3 + (4*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + 4*GPL[2*y, 2*y, -1/2, w]*Log[2] - 3*GPL[2*y, 2*y, 2*y, w]*Log[2] - GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (10*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[2])/3 - (2*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[2])/3 + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (4*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[2])/3 - GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[2] - (GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - 4*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[2] - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (16*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[2])/3 + (4*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[2])/3 - (4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (8*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[2])/3 + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[2] + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (16*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[2])/3 + (4*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[2])/3 - (4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (8*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[2])/3 + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[2] + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (8*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (5*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (5*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] + GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] + GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[4] - GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[4] + GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] - GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] - 2*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] + (5*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4])/6 + GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - (GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[4])/3 + GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] - GPL[2*y, w]*GPL[-1/4, -x, y]*Log[4] - GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[4] - (2*GPL[-x, y]*GPL[0, -1/2, w]*Log[4])/3 - GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] + GPL[1/4, x]*GPL[0, -1/4, y]*Log[4] + GPL[2*y, w]*GPL[0, -1/4, y]*Log[4] + GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[4] + GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - GPL[-x, y]*GPL[0, 1/4, x]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[4] - GPL[1/4, x]*GPL[0, -x, y]*Log[4] - (2*GPL[-x, y]*GPL[0, 2*y, w]*Log[4])/3 - (2*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (4*GPL[-x, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (4*GPL[-x, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (GPL[-1/2, w]*GPL[-x, -x, y]*Log[4])/6 + (GPL[2*y, w]*GPL[-x, -x, y]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[4])/6 - GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[4] + (2*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[4])/3 + GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[4] - (GPL[-x, y]*GPL[2*y, 2*y, w]*Log[4])/2 - (GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 - GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + 2*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (2*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[4] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4] + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + (8*GPL[-1/2, -1, -1/2, w]*Log[4])/3 + (GPL[-1/2, -1, 2*y, w]*Log[4])/3 - (GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (7*GPL[-1/2, -1/2, -1/2, w]*Log[4])/6 - 2*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 2*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[-1/2, -1/2, 2*y, w]*Log[4])/3 + (GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (5*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (5*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (2*GPL[-1/2, 0, -1/2, w]*Log[4])/3 + (GPL[-1/2, 0, 2*y, w]*Log[4])/3 - (GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[-1/2, 2*y, -1/2, w]*Log[4])/3 + GPL[-1/2, 2*y, 2*y, w]*Log[4] + (GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[0, -1/2, -1/2, w]*Log[4])/3 + (2*GPL[0, -1/2, 2*y, w]*Log[4])/3 - (GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - GPL[0, -1/4, -x, y]*Log[4] + 2*GPL[0, 0, -1/4, y]*Log[4] - GPL[0, 0, 1/4, x]*Log[4] + (2*GPL[0, 2*y, -1/2, w]*Log[4])/3 + GPL[0, 2*y, 2*y, w]*Log[4] + (GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 + GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[0, y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[0, y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[0, y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[0, y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[2*y, -1, -1/2, w]*Log[4])/3 + (GPL[2*y, -1, 2*y, w]*Log[4])/3 - (GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[2*y, -1/2, -1/2, w]*Log[4])/3 - GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[2*y, -1/2, 2*y, w]*Log[4] + (GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[2*y, 0, -1/2, w]*Log[4])/3 + (2*GPL[2*y, 0, 2*y, w]*Log[4])/3 - (2*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - 2*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + GPL[2*y, 2*y, -1/2, w]*Log[4] + (3*GPL[2*y, 2*y, 2*y, w]*Log[4])/2 + (GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 + (GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (5*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/2 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (5*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/2 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4])/3 + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[4])/3 - GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] + (2*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/2 + (3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/2 - (GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/3 - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4])/3 - (2*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[4])/3 + (2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[4])/3 - GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[4] - (GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4])/3 - (2*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[4])/3 + (2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[4])/3 - GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[4] - (GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4])/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/6 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/6 + (GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2)/2 - (GPL[-1/4, y]*GPL[2*y, w]*Log[4]^2)/2 - (GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2)/2 + GPL[-1/2, -1/2, w]*Log[4]^2 - (GPL[0, -1/4, y]*Log[4]^2)/2 + (GPL[2*y, -1/2, w]*Log[4]^2)/2 - (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2)/2 - (4*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[w])/3 - (4*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (8*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (8*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (2*GPL[-1/2, -1/2, w]*Log[2]*Log[w])/3 + (4*GPL[-1/2, 2*y, w]*Log[2]*Log[w])/3 - (2*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[2*y, -1/2, w]*Log[2]*Log[w])/3 + 2*GPL[2*y, 2*y, w]*Log[2]*Log[w] + (2*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (4*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (2*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (2*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[w])/3 + 2*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[w])/3 - (4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[w])/3 - (4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (2*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[w])/3 + (2*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (4*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (4*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (GPL[-1/2, -1/2, w]*Log[4]*Log[w])/3 - (2*GPL[-1/2, 2*y, w]*Log[4]*Log[w])/3 + (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[2*y, -1/2, w]*Log[4]*Log[w])/3 - GPL[2*y, 2*y, w]*Log[4]*Log[w] - (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (2*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (2*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[w])/3 - GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[w])/3 + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[w])/3 + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] + GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] + GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[x] - GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[x] + GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] + 3*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] - 2*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - 2*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[x] - GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 4*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] - 4*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[x] - 4*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[x] - 2*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[x] + GPL[1/4, x]*GPL[0, -1/4, y]*Log[x] - GPL[2*y, w]*GPL[0, -1/4, y]*Log[x] - GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[x] + 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[x] + 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y]*Log[x] + GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - GPL[-x, y]*GPL[0, 1/4, x]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x]*Log[x] - GPL[1/4, x]*GPL[0, -x, y]*Log[x] - GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] + GPL[2*y, w]*GPL[-x, -1/4, y]*Log[x] + GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[x] + 2*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[x] - GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[x] + GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[x] - 3*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[x] - GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[x] + GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 2*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[x] - 3*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[x] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[x] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[x] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[x] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[x] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[x] - GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] - GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] - GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] - GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] + 4*GPL[-1/2, -1, -1/2, w]*Log[x] + 3*GPL[-1/2, -1/2, -1/2, w]*Log[x] - 2*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 2*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, 0, -1/2, w]*Log[x] - 2*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[-1/2, 2*y, -1/2, w]*Log[x] - GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[0, -1/4, -1/4, y]*Log[x] + GPL[0, 0, -1/4, y]*Log[x] - GPL[0, 0, 1/4, x]*Log[x] + GPL[0, -x, -1/4, y]*Log[x] + GPL[-x, 0, -1/4, y]*Log[x] + 2*GPL[2*y, -1, -1/2, w]*Log[x] + 3*GPL[2*y, -1/2, -1/2, w]*Log[x] - GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[2*y, 0, -1/2, w]*Log[x] - 2*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[2*y, 2*y, -1/2, w]*Log[x] - GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[x] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[x] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[x] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[x] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[x] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[x] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[x] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] - GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[x] - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[x] + 2*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - GPL[0, -1/4, y]*Log[4]*Log[x] + GPL[2*y, -1/2, w]*Log[4]*Log[x] - GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[x] + (GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2)/2 - (GPL[-1/4, y]*GPL[2*y, w]*Log[x]^2)/2 - (GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x]^2)/2 + GPL[-1/2, -1/2, w]*Log[x]^2 - (GPL[0, -1/4, y]*Log[x]^2)/2 + (GPL[2*y, -1/2, w]*Log[x]^2)/2 - (GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x]^2)/2 - 2*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] + GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] + 2*GPL[-1/4, y]*GPL[2*y, w]*Log[2]*Log[y] + GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[y] + 2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (11*GPL[-1/2, -1/2, w]*Log[2]*Log[y])/3 - 2*GPL[-1/2, 2*y, w]*Log[2]*Log[y] + GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (4*GPL[0, -1/2, w]*Log[2]*Log[y])/3 + 2*GPL[0, -1/4, y]*Log[2]*Log[y] - (4*GPL[0, 2*y, w]*Log[2]*Log[y])/3 - (4*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y])/3 + (8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[-x, -x, y]*Log[2]*Log[y])/3 - 4*GPL[2*y, -1/2, w]*Log[2]*Log[y] - 3*GPL[2*y, 2*y, w]*Log[2]*Log[y] - GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + (8*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2]*Log[y])/3 - GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[y] - 3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] - (GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y])/2 - GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[y] - (GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[y])/2 - GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (11*GPL[-1/2, -1/2, w]*Log[4]*Log[y])/6 + GPL[-1/2, 2*y, w]*Log[4]*Log[y] - (GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 - (GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 + (2*GPL[0, -1/2, w]*Log[4]*Log[y])/3 - GPL[0, -1/4, y]*Log[4]*Log[y] + (2*GPL[0, 2*y, w]*Log[4]*Log[y])/3 + (2*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/3 - (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[-x, -x, y]*Log[4]*Log[y])/3 + 2*GPL[2*y, -1/2, w]*Log[4]*Log[y] + (3*GPL[2*y, 2*y, w]*Log[4]*Log[y])/2 + (GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (2*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (2*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 - (GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 - (4*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y])/3 + (GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[y])/2 + (3*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 - (2*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (2*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 - (GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/2 - GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[y] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[y] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y])/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y])/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y])/2 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 + (4*GPL[-1/2, w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[2*y, w]*Log[2]*Log[w]*Log[y])/3 + (4*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w]*Log[y])/3 - (8*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w]*Log[y])/3 - (8*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w]*Log[y])/3 - (2*GPL[-1/2, w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[2*y, w]*Log[4]*Log[w]*Log[y])/3 - (2*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w]*Log[y])/3 + (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w]*Log[y])/3 + (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w]*Log[y])/3 - (GPL[-1/2, w]*Log[2]*Log[y]^2)/2 - (5*GPL[2*y, w]*Log[2]*Log[y]^2)/6 - (5*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y]^2)/6 + (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y]^2)/3 + (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y]^2)/3 + (GPL[-1/2, w]*Log[4]*Log[y]^2)/4 + (5*GPL[2*y, w]*Log[4]*Log[y]^2)/12 + (5*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y]^2)/12 - (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2)/3 - (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2)/3 - (Log[2]*Log[y]^3)/9 + (Log[4]*Log[y]^3)/18

==> anc/Solution2/M47W1.txt <==
I*GPL[-1/2, w]

==> anc/Solution2/M47W2.txt <==
(I/2)*GPL[-1/2, w]*GPL[-1/4, x] - I*GPL[-1/2, w]*GPL[-1/4, y] - (I/2)*GPL[-1/4, x]*GPL[2*x, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[2*y, w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1, -1/2, w] - (I/2)*GPL[-1/2, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, -1/2, w] + (I/2)*GPL[2*x, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*y, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), -1/2, w] - ((4*I)/3)*GPL[-1/2, w]*Log[2] + (I/3)*GPL[2*y, w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-1/2, w]*Log[4] - (I/6)*GPL[2*y, w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[-1/2, w]*Log[x]

==> anc/Solution2/M47W3.txt <==
I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-1, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, w] + I*GPL[-1/4, x]*GPL[-1, 2*x, w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-1/2, -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[-1/2, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x] + (2*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x] - (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y] - (4*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (I/2)*GPL[-1/4, x]*GPL[0, -1/2, w] + ((7*I)/2)*GPL[-1/2, w]*GPL[0, -1/4, x] + (I/2)*GPL[2*x, w]*GPL[0, -1/4, x] - (I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + I*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - I*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] - (7*I)*GPL[-1/2, w]*GPL[0, -1/4, y] - I*GPL[2*y, w]*GPL[0, -1/4, y] + (2*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, y] - (2*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, y] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + ((3*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, x] + (I/2)*GPL[2*x, w]*GPL[0, 1/4, x] - (I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - (I/2)*GPL[-1/4, x]*GPL[0, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[2*x, -1/2, w] + I*GPL[-1/4, x]*GPL[2*x, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + I*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + I*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1, -1, -1/2, w] + I*GPL[-1, -1/2, -1/2, w] - (3*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 0, -1/2, w] - I*GPL[-1, 2*x, -1/2, w] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, 2*y, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, w] + ((5*I)/2)*GPL[-1/2, -1/2, -1/2, w] + (I/2)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, 0, -1/2, w] + (6*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, 2*x, -1/2, w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, -1/2, w] - (3*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[0, -1, -1/2, w] + ((5*I)/2)*GPL[0, -1/2, -1/2, w] - ((3*I)/2)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, 0, -1/2, w] + (I/2)*GPL[0, 2*x, -1/2, w] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*x, -1, -1/2, w] - I*GPL[2*x, -1/2, -1/2, w] + (I/2)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, 2*x, -1/2, w] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1, -1/2, w] + (3*I)*GPL[2*y, -1/2, -1/2, w] - I*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, 0, -1/2, w] + I*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[2*y, 2*y, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*x), 2*y, -1/2, w] + I*GPL[-(x + y)/(2*y), 2*x, -1/2, w] - I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] - ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[2*y, -1/2, w]*Log[2] - I*GPL[2*y, 2*y, w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[4] + ((2*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4] - (I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[4] + (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1, -1/2, w]*Log[4] + (I/3)*GPL[-1, 2*y, w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[-1/2, -1/2, w]*Log[4] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, w]*Log[4] + (I/3)*GPL[0, 2*y, w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[2*y, -1/2, w]*Log[4] + (I/2)*GPL[2*y, 2*y, w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/2)*GPL[-1/2, w]*Log[4]^2 + ((2*I)/3)*GPL[-1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (I/3)*GPL[-1/2, w]*Log[4]*Log[w] - (I/3)*GPL[2*y, w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + I*GPL[-1/2, w]*GPL[-1/4, y]*Log[x] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[x] - (I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[x] + (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] + (2*I)*GPL[-1, -1/2, w]*Log[x] + (I/2)*GPL[-1/2, -1/2, w]*Log[x] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[0, -1/2, w]*Log[x] - (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[2*y, -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[-1/2, w]*Log[4]*Log[x] + (I/2)*GPL[-1/2, w]*Log[x]^2 - ((10*I)/3)*GPL[-1/2, w]*Log[2]*Log[y] - I*GPL[2*y, w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + ((5*I)/3)*GPL[-1/2, w]*Log[4]*Log[y] + (I/2)*GPL[2*y, w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y]

==> anc/Solution2/M47W4.txt <==
(I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, x] - ((3*I)/4)*Pi^2*GPL[-1/2, w]*GPL[1/4, x] - (I/4)*Pi^2*GPL[-1/4, x]*GPL[2*x, w] - (I/4)*Pi^2*GPL[1/4, x]*GPL[2*x, w] + (I/4)*Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + (I/4)*Pi^2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, -(x + y)/(2*x), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, -(x + y)/(2*y), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, (-2*y)/(1 + 4*y), w] + ((3*I)/4)*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/4)*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - ((3*I)/4)*Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - ((3*I)/4)*Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] - (4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, 2*x, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] - (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (8*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, y] + (8*I)*GPL[-1, 2*y, w]*GPL[-1/4, -1/4, y] - (8*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] - (12*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] + (8*I)*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + (12*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] - (2*I)*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - (4*I)*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] - (5*I)*GPL[-x, y]*GPL[2*y, w]*GPL[0, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[0, -1/4, x] + I*GPL[-x, y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, x] - I*GPL[-x, y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, x] + (5*I)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] - (7*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] - I*GPL[-1, 2*x, w]*GPL[0, -1/4, x] + I*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - (2*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[0, -1/4, x] + (2*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[0, -1/4, x] + (2*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + ((9*I)/2)*GPL[0, -1/2, w]*GPL[0, -1/4, x] + (14*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1, 2*y, w]*GPL[0, -1/4, y] - (4*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[0, -1/4, y] + (4*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[0, -1/4, y] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + (6*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, 2*y, w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - (5*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - (5*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] + I*GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] + I*GPL[-1/4, y]*GPL[2*y, w]*GPL[0, 1/4, x] - I*GPL[-x, y]*GPL[2*y, w]*GPL[0, 1/4, x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] - (3*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, x] - I*GPL[-1, 2*x, w]*GPL[0, 1/4, x] + I*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + (I/2)*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + ((3*I)/2)*GPL[0, -1/2, w]*GPL[0, 1/4, x] + (2*I)*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + (I/2)*GPL[0, -1/4, x]*GPL[0, 2*x, w] + (I/2)*GPL[0, 1/4, x]*GPL[0, 2*x, w] - (2*I)*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), y] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), y] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + (5*I)*GPL[-1/4, x]*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - (5*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), y] + (I/4)*Pi^2*GPL[2*x, -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] - (3*I)*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] - I*GPL[0, -1/4, x]*GPL[2*x, 2*x, w] - I*GPL[0, 1/4, x]*GPL[2*x, 2*x, w] - (2*I)*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[0, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (I/2)*GPL[0, 1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + ((3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + ((3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + ((3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (I/4)*Pi^2*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - ((3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (I/4)*Pi^2*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - ((3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (I/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (I/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + I*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - ((3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - ((3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - ((3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + ((3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + ((3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (2*I)*GPL[-1, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1/2, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-1/4, x]*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - (4*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -1/2, w] - (8*I)*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] + (12*I)*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] - I*GPL[0, 1/4, x]*GPL[2*y, -1/2, w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + I*GPL[0, 1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, 2*y, w] + (12*I)*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + (3*I)*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, x]*GPL[2*y, -(x + y)/(2*x), w] - (4*I)*GPL[0, -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (5*I)*GPL[0, -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (5*I)*GPL[0, -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -1/2, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -1/2, w] - (7*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + (5*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -1/2, w] + I*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[-(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + I*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (7*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - I*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - I*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (4*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (12*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (5*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (5*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - (6*I)*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - (6*I)*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, y]*GPL[-1, -1, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, -1/2, w] - (6*I)*GPL[-1/4, y]*GPL[-1, -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, 2*y, w] + (6*I)*GPL[-1/4, y]*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[-1, 0, -1/2, w] + I*GPL[-1/4, x]*GPL[-1, 0, 2*x, w] - I*GPL[-1/4, x]*GPL[-1, 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, y]*GPL[-1, 2*y, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*y, (-2*x)/(1 + 4*x), w] + (6*I)*GPL[-1/4, y]*GPL[-1, 2*y, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*x), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*y), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -(x + y)/(2*y), 2*x, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, (-2*y)/(1 + 4*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w] - (6*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + I*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] + I*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] - I*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + I*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] - (7*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] + (5*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + (4*I)*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), w] + (6*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + (10*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] - (8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] + (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] - (16*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] + (16*I)*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] - (16*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] - (3*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] + (3*I)*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] - (3*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] + (10*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] - (10*I)*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] + (10*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - I*GPL[-1/4, x]*GPL[0, -1, -1/2, w] + I*GPL[-1/4, x]*GPL[0, -1, 2*x, w] - I*GPL[-1/4, x]*GPL[0, -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] - (14*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - (2*I)*GPL[2*x, w]*GPL[0, -1/4, -1/4, x] + (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, x] - (4*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, x] + (4*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, x] + (28*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + (4*I)*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] - (8*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -1/4, -1/4, y] + (8*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -1/4, -1/4, y] - (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] - (I/2)*GPL[-1/4, x]*GPL[0, 0, -1/2, w] + ((5*I)/2)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - (I/2)*GPL[2*x, w]*GPL[0, 0, -1/4, x] + (I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, x] + (3*I)*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, x] - (3*I)*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, x] - (8*I)*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + I*GPL[2*y, w]*GPL[0, 0, -1/4, y] + (9*I)*GPL[-(x + y)/(2*x), w]*GPL[0, 0, -1/4, y] - (9*I)*GPL[-(x + y)/(2*y), w]*GPL[0, 0, -1/4, y] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] + ((13*I)/2)*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - (I/2)*GPL[2*x, w]*GPL[0, 0, 1/4, x] + (I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, x] + (I/2)*GPL[-1/4, x]*GPL[0, 0, 2*x, w] - (I/2)*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] - ((9*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] - ((3*I)/2)*GPL[2*x, w]*GPL[0, 1/4, 1/4, x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, 1/4, x] - I*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + I*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] - I*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - I*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[-(x + y)/(2*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[-(x + y)/(2*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] - ((3*I)/2)*GPL[2*x, w]*GPL[1/4, 0, 1/4, x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 0, 1/4, x] - (9*I)*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] - (9*I)*GPL[2*y, w]*GPL[-x, 0, -1/4, y] + (2*I)*GPL[-(x + y)/(2*x), w]*GPL[-x, 0, -1/4, y] - (2*I)*GPL[-(x + y)/(2*y), w]*GPL[-x, 0, -1/4, y] + (9*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, 0, -1/4, y] + (4*I)*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (5*I)*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - I*GPL[-(x + y)/(2*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + I*GPL[-(x + y)/(2*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - (5*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (I/2)*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] - I*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] + (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (4*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - (4*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (8*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + (8*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (4*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[-(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + I*GPL[-1/4, x]*GPL[2*y, -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[2*y, -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] - (8*I)*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), w] + (6*I)*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], w] + I*GPL[-1/4, x]*GPL[2*y, 0, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[2*y, 0, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (6*I)*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), w] + (9*I)*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] + (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, -1/2, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, 2*y, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, -1/2, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), -1/2, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, -1/2, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, 2*y, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, 2*y, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, w] - (6*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] + (4*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, w] - (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] - (9*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), -1/2, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (8*I)*GPL[-1, -1, -1, -1/2, w] - (2*I)*GPL[-1, -1, -1/2, -1/2, w] + (6*I)*GPL[-1, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, -1, 0, -1/2, w] + (2*I)*GPL[-1, -1, 2*x, -1/2, w] + (2*I)*GPL[-1, -1, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[-1, -1, 2*y, -1/2, w] - (4*I)*GPL[-1, -1, (-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1, -1/2, -1, -1/2, w] - (5*I)*GPL[-1, -1/2, -1/2, -1/2, w] - I*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, 0, -1/2, w] - (12*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, 2*x, -1/2, w] - (4*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, -1/2, 2*y, -1/2, w] + (6*I)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 0, -1, -1/2, w] - (5*I)*GPL[-1, 0, -1/2, -1/2, w] + (3*I)*GPL[-1, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 0, 0, -1/2, w] - I*GPL[-1, 0, 2*x, -1/2, w] - I*GPL[-1, 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, 2*x, -1, -1/2, w] + (2*I)*GPL[-1, 2*x, -1/2, -1/2, w] - I*GPL[-1, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, 2*x, -1/2, w] - I*GPL[-1, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1, -1/2, w] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, 2*y, -1, -1/2, w] - (6*I)*GPL[-1, 2*y, -1/2, -1/2, w] + (2*I)*GPL[-1, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 2*y, 0, -1/2, w] - (2*I)*GPL[-1, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - (6*I)*GPL[-1, 2*y, 2*y, -1/2, w] + (2*I)*GPL[-1, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, -(x + y)/(2*x), 2*y, -1/2, w] - (2*I)*GPL[-1, -(x + y)/(2*y), 2*x, -1/2, w] + (2*I)*GPL[-1, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1, -1/2, w] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (6*I)*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[-1, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[-1, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1/2, -1, -1, -1/2, w] - (2*I)*GPL[-1/2, -1, -1/2, -1/2, w] - I*GPL[-1/2, -1, 2*x, -1/2, w] - I*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/2, -1, 2*y, -1/2, w] + I*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-1/2, -1/2, -1, -1/2, w] - ((7*I)/2)*GPL[-1/2, -1/2, -1/2, -1/2, w] + ((7*I)/2)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, -1/2, 0, -1/2, w] + (5*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (5*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -1/2, 2*x, -1/2, w] + (5*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, -1/2, 2*y, -1/2, w] - (4*I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (13*I)*GPL[-1/2, 0, -1/2, -1/2, w] + (21*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (21*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, 0, 0, -1/2, w] + (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 0, 2*x, -1/2, w] + I*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/2, 0, 2*y, -1/2, w] - (3*I)*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (15*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (18*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, -1, -1/2, w] + (2*I)*GPL[-1/2, 2*x, -1/2, -1/2, w] - I*GPL[-1/2, 2*x, 0, -1/2, w] + (2*I)*GPL[-1/2, 2*x, 2*x, -1/2, w] - I*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] + (8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] + (2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, 2*y, -1, -1/2, w] - (6*I)*GPL[-1/2, 2*y, -1/2, -1/2, w] + (2*I)*GPL[-1/2, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, 2*y, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - (6*I)*GPL[-1/2, 2*y, 2*y, -1/2, w] + (2*I)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, -1/2, w] - (3*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (10*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, -1, -1, -1/2, w] - (5*I)*GPL[0, -1, -1/2, -1/2, w] + (3*I)*GPL[0, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[0, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, -1, 0, -1/2, w] - I*GPL[0, -1, 2*x, -1/2, w] - I*GPL[0, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, -1/2, -1, -1/2, w] + ((11*I)/2)*GPL[0, -1/2, -1/2, -1/2, w] - ((17*I)/2)*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((17*I)/2)*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, -1/2, 0, -1/2, w] - (4*I)*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - I*GPL[0, -1/2, 2*x, -1/2, w] + (3*I)*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[0, 0, -1, -1/2, w] - ((5*I)/2)*GPL[0, 0, -1/2, -1/2, w] + ((3*I)/2)*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, 0, 0, -1/2, w] - (I/2)*GPL[0, 0, 2*x, -1/2, w] - (I/2)*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[0, 2*x, -1, -1/2, w] - I*GPL[0, 2*x, -1/2, -1/2, w] + (I/2)*GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, 2*x, 2*x, -1/2, w] + (I/2)*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + ((3*I)/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - I*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1, -1, -1/2, w] + (I/2)*GPL[2*x, -1, -1/2, -1/2, w] - ((3*I)/2)*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, -1, 0, -1/2, w] + (I/2)*GPL[2*x, -1, 2*x, -1/2, w] + (I/2)*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*x, -1/2, -1, -1/2, w] + (2*I)*GPL[2*x, -1/2, -1/2, -1/2, w] - I*GPL[2*x, -1/2, 0, -1/2, w] + (2*I)*GPL[2*x, -1/2, 2*x, -1/2, w] - I*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*x, 0, -1, -1/2, w] - ((3*I)/2)*GPL[2*x, 0, -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*x, 2*x, -1, -1/2, w] + (2*I)*GPL[2*x, 2*x, -1/2, -1/2, w] - I*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 2*x, 2*x, -1/2, w] - I*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + ((3*I)/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + ((7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + ((7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] - ((11*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] + ((17*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((17*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] + (4*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1, -1, -1/2, w] - I*GPL[2*y, -1, -1/2, -1/2, w] + (3*I)*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1, 0, -1/2, w] + I*GPL[2*y, -1, 2*x, -1/2, w] + I*GPL[2*y, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[2*y, -1, 2*y, -1/2, w] - (2*I)*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[2*y, -1/2, -1, -1/2, w] - (7*I)*GPL[2*y, -1/2, -1/2, -1/2, w] + (3*I)*GPL[2*y, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/2, 0, -1/2, w] - (2*I)*GPL[2*y, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*y, -1/2, 2*y, -1/2, w] + (2*I)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 0, -1, -1/2, w] + (6*I)*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, 0, 0, -1/2, w] - I*GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, 0, 2*x, -1/2, w] - (2*I)*GPL[2*y, 0, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*y, 0, 2*y, -1/2, w] - (2*I)*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1, -1/2, w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (6*I)*GPL[2*y, 2*y, -1, -1/2, w] - (9*I)*GPL[2*y, 2*y, -1/2, -1/2, w] + (3*I)*GPL[2*y, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*y, 2*y, 0, -1/2, w] - (3*I)*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - (9*I)*GPL[2*y, 2*y, 2*y, -1/2, w] + (3*I)*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*y, -(x + y)/(2*x), 2*y, -1/2, w] + (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] - (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (3*I)*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (8*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (4*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-(x + y)/(2*x), -1, 2*x, -1/2, w] - I*GPL[-(x + y)/(2*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*x), -1, 2*y, -1/2, w] + I*GPL[-(x + y)/(2*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-(x + y)/(2*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), -1/2, 2*y, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*x), 0, -1/2, -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), 0, 2*x, -1/2, w] - I*GPL[-(x + y)/(2*x), 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*x), 0, 2*y, -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + (4*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2*I)*GPL[-(x + y)/(2*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), 2*y, -1, -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), 2*y, -1/2, -1/2, w] - I*GPL[-(x + y)/(2*x), 2*y, 0, -1/2, w] + (2*I)*GPL[-(x + y)/(2*x), 2*y, 2*y, -1/2, w] - I*GPL[-(x + y)/(2*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-(x + y)/(2*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*x), -(x + y)/(2*x), 2*y, -1/2, w] + I*GPL[-(x + y)/(2*x), -(x + y)/(2*y), 2*x, -1/2, w] - I*GPL[-(x + y)/(2*x), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[-(x + y)/(2*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-(x + y)/(2*y), -1, 2*x, -1/2, w] - I*GPL[-(x + y)/(2*y), -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*y), -1, 2*y, -1/2, w] + I*GPL[-(x + y)/(2*y), -1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), -1/2, 2*x, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[-(x + y)/(2*y), 0, -1/2, -1/2, w] - I*GPL[-(x + y)/(2*y), 0, 2*x, -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), 0, 2*y, -1/2, w] + I*GPL[-(x + y)/(2*y), 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), 2*x, -1, -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), 2*x, -1/2, -1/2, w] + I*GPL[-(x + y)/(2*y), 2*x, 0, -1/2, w] - (2*I)*GPL[-(x + y)/(2*y), 2*x, 2*x, -1/2, w] + I*GPL[-(x + y)/(2*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-(x + y)/(2*y), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-(x + y)/(2*y), -(x + y)/(2*x), 2*y, -1/2, w] - I*GPL[-(x + y)/(2*y), -(x + y)/(2*y), 2*x, -1/2, w] + I*GPL[-(x + y)/(2*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1, -1/2, w] - (4*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[-(x + y)/(2*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[-(x + y)/(2*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), -1, 2*x, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] - (10*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (10*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] - (5*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 0, 2*x, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, -1, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] + (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (9*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1, 0, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1, 2*y, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (9*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1, 0, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1, 2*y, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (9*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*x), 2*y, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, w]*Log[2] + ((8*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, y]*GPL[-1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1, 2*y, w]*Log[2] - (4*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] - (6*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[2] + (8*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] + (8*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[2] - (8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[2] + (2*I)*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] - (2*I)*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[2] + (12*I)*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] + (4*I)*GPL[2*y, w]*GPL[0, -1/4, y]*Log[2] - (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[0, 2*y, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] - (2*I)*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[2] - ((4*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[2] + (I/3)*GPL[2*y, w]*GPL[-x, -x, y]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[2] - (4*I)*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[2] + (6*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[2] - I*GPL[-x, y]*GPL[2*y, 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (6*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((16*I)/3)*GPL[-1, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1, 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1, -1, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1/2, 2*y, w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-1, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, 0, 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1, 0, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[-1, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((8*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((8*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, -1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[2] - ((20*I)/3)*GPL[-1/2, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1/2, -1/2, 2*y, w]*Log[2] - (2*I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 0, 2*y, w]*Log[2] + (2*I)*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[-1/2, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((16*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[0, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1, 2*y, w]*Log[2] - ((4*I)/3)*GPL[0, -1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[0, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1/2, 2*y, w]*Log[2] + ((8*I)/3)*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[2] - ((8*I)/3)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[0, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[0, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[2] - ((4*I)/3)*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (2*I)*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[2*y, -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[2*y, -1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[2] - ((14*I)/3)*GPL[2*y, -1/2, -1/2, w]*Log[2] + (2*I)*GPL[2*y, -1/2, 2*y, w]*Log[2] + ((2*I)/3)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[2*y, 0, 2*y, w]*Log[2] - ((4*I)/3)*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[2] - ((4*I)/3)*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[2] - (4*I)*GPL[2*y, 2*y, -1/2, w]*Log[2] + (3*I)*GPL[2*y, 2*y, 2*y, w]*Log[2] + I*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - I*GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - I*GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[2] + ((10*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[2] - I*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[2] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] - I*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] - I*GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[4] + I*GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[4] + I*GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[4] - ((4*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[4] + I*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[4] - I*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1, 2*y, w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] + I*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[4] - ((3*I)/2)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[4] + I*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] - I*GPL[2*y, w]*GPL[0, -1/4, y]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[4] - (4*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - (I/2)*GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] + (I/2)*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, 2*y, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] + ((3*I)/2)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[4] + ((2*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[4] - (I/6)*GPL[2*y, w]*GPL[-x, -x, y]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[4] + I*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[4] + (I/2)*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - ((3*I)/2)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4] - ((3*I)/2)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4] + ((3*I)/2)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] - ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[4] + (I/2)*GPL[-x, y]*GPL[2*y, 2*y, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2*I)*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((4*I)/3)*GPL[-1, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, -1, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1, -1, (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[-1, -1/2, -1/2, w]*Log[4] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1, -1/2, 2*y, w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, 0, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1, 0, (-2*y)/(1 + 4*y), w]*Log[4] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1, 2*y, -1/2, w]*Log[4] - I*GPL[-1, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[-1, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/3)*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + I*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((4*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((4*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[4] + (I/3)*GPL[-1/2, -1, 2*y, w]*Log[4] - (I/3)*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[4] + ((5*I)/6)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - (I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1/2, -1/2, 2*y, w]*Log[4] + I*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((7*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[4] - (I/3)*GPL[-1/2, 0, 2*y, w]*Log[4] - I*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[4] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1/2, 2*y, -1/2, w]*Log[4] - I*GPL[-1/2, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[0, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, -1, 2*y, w]*Log[4] + ((2*I)/3)*GPL[0, -1, (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[0, -1/2, -1/2, w]*Log[4] - ((3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, 2*y, w]*Log[4] - ((4*I)/3)*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + ((4*I)/3)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + (I/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[0, 0, -1/2, w]*Log[4] - (I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[0, 2*y, -1/2, w]*Log[4] - I*GPL[0, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[4] + ((2*I)/3)*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[4] + (I/3)*GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + I*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + I*GPL[2*x, -1, -1/2, w]*Log[4] - (I/2)*GPL[2*x, 0, -1/2, w]*Log[4] + I*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4] - ((5*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[2*y, -1, -1/2, w]*Log[4] - (I/3)*GPL[2*y, -1, 2*y, w]*Log[4] + (I/3)*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, -1/2, w]*Log[4] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[2*y, -1/2, 2*y, w]*Log[4] - (I/3)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[2*y, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[2*y, 0, 2*y, w]*Log[4] + ((2*I)/3)*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + ((2*I)/3)*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[4] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[2*y, 2*y, -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*y, 2*y, 2*y, w]*Log[4] - (I/2)*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/2)*GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/2)*GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (I/3)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (I/3)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((5*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/2)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((5*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/2)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[4] + ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[4] + ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2 + (I/4)*GPL[1/4, x]*GPL[2*x, w]*Log[4]^2 - (I/4)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2 + (I/2)*GPL[-1/4, y]*GPL[2*y, w]*Log[4]^2 - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2 - I*GPL[-1, -1/2, w]*Log[4]^2 - (I/4)*GPL[-1/2, -1/2, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + (I/2)*GPL[0, -1/2, w]*Log[4]^2 + (I/4)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + (I/4)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2 - (I/4)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 - (I/4)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 - (I/2)*GPL[2*y, -1/2, w]*Log[4]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2 - (I/6)*GPL[-1/2, w]*Log[4]^3 + ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[w] + ((4*I)/3)*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, 2*y, w]*Log[2]*Log[w] + ((4*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - ((2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1/2, 2*y, w]*Log[2]*Log[w] - ((8*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + ((8*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((8*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[2*y, -1/2, w]*Log[2]*Log[w] - (2*I)*GPL[2*y, 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - ((2*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[w] - ((2*I)/3)*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, 2*y, w]*Log[4]*Log[w] - ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (I/3)*GPL[-1/2, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1/2, 2*y, w]*Log[4]*Log[w] + ((4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - ((4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - ((4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[2*y, -1/2, w]*Log[4]*Log[w] + I*GPL[2*y, 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] - I*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] - I*GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[x] + I*GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - I*GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[x] - I*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[x] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[x] - (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] - (I/2)*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[x] + (4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - (4*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] + (4*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[x] - (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[x] - ((3*I)/2)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] + (7*I)*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[x] + I*GPL[2*y, w]*GPL[0, -1/4, y]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[x] - (4*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - (I/2)*GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] + (I/2)*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] + ((3*I)/2)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[x] + I*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] - I*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[x] + I*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[x] + (I/2)*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[x] - ((3*I)/2)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[x] - ((3*I)/2)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[x] + ((3*I)/2)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] - (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[x] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[x] + ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[x] - ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[x] + (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + (2*I)*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[x] - (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] - (4*I)*GPL[-1, -1, -1/2, w]*Log[x] - I*GPL[-1, -1/2, -1/2, w]*Log[x] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1, 0, -1/2, w]*Log[x] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1, 2*y, -1/2, w]*Log[x] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[x] - ((5*I)/2)*GPL[-1/2, -1/2, -1/2, w]*Log[x] - (I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/2, 0, -1/2, w]*Log[x] + (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/2, 2*y, -1/2, w]*Log[x] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[0, -1, -1/2, w]*Log[x] + (I/2)*GPL[0, -1/2, -1/2, w]*Log[x] - ((3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[0, 0, -1/2, w]*Log[x] - (I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[2*x, -1, -1/2, w]*Log[x] - (I/2)*GPL[2*x, 0, -1/2, w]*Log[x] + I*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[x] - ((5*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[x] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[2*y, -1, -1/2, w]*Log[x] - (3*I)*GPL[2*y, -1/2, -1/2, w]*Log[x] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[2*y, 0, -1/2, w]*Log[x] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[2*y, 2*y, -1/2, w]*Log[x] + I*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[x] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - I*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] + (I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[4]*Log[x] - (I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + I*GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[x] - (2*I)*GPL[-1, -1/2, w]*Log[4]*Log[x] - (I/2)*GPL[-1/2, -1/2, w]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + I*GPL[0, -1/2, w]*Log[4]*Log[x] + (I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + (I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - I*GPL[2*y, -1/2, w]*Log[4]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[x] - (I/2)*GPL[-1/2, w]*Log[4]^2*Log[x] - (I/2)*GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2 + (I/4)*GPL[1/4, x]*GPL[2*x, w]*Log[x]^2 - (I/4)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x]^2 + (I/2)*GPL[-1/4, y]*GPL[2*y, w]*Log[x]^2 - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x]^2 - I*GPL[-1, -1/2, w]*Log[x]^2 - (I/4)*GPL[-1/2, -1/2, w]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + (I/2)*GPL[0, -1/2, w]*Log[x]^2 + (I/4)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + (I/4)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x]^2 - (I/4)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 - (I/4)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 - (I/2)*GPL[2*y, -1/2, w]*Log[x]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x]^2 - (I/2)*GPL[-1/2, w]*Log[4]*Log[x]^2 - (I/6)*GPL[-1/2, w]*Log[x]^3 + (2*I)*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] - ((10*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] - (2*I)*GPL[-1/4, y]*GPL[2*y, w]*Log[2]*Log[y] - I*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[y] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + ((20*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[y] + (2*I)*GPL[-1, 2*y, w]*Log[2]*Log[y] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (2*I)*GPL[-1/2, 2*y, w]*Log[2]*Log[y] + (4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - ((8*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - ((8*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - ((10*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - ((10*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[0, -1/2, w]*Log[2]*Log[y] + ((4*I)/3)*GPL[0, 2*y, w]*Log[2]*Log[y] - ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*I)*GPL[2*y, -1/2, w]*Log[2]*Log[y] + (3*I)*GPL[2*y, 2*y, w]*Log[2]*Log[y] + I*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((8*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - ((10*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - ((10*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - I*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] + ((5*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y] + I*GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[y] + (I/2)*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[y] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (I/2)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - ((10*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[y] - I*GPL[-1, 2*y, w]*Log[4]*Log[y] + I*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - I*GPL[-1/2, 2*y, w]*Log[4]*Log[y] - (2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + ((4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + ((4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + ((5*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + ((5*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - ((2*I)/3)*GPL[0, -1/2, w]*Log[4]*Log[y] - ((2*I)/3)*GPL[0, 2*y, w]*Log[4]*Log[y] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*I)*GPL[2*y, -1/2, w]*Log[4]*Log[y] - ((3*I)/2)*GPL[2*y, 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (I/2)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (I/2)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + ((5*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + ((5*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - ((4*I)/3)*GPL[-1/2, w]*Log[2]*Log[w]*Log[y] - ((4*I)/3)*GPL[2*y, w]*Log[2]*Log[w]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w]*Log[y] + ((2*I)/3)*GPL[-1/2, w]*Log[4]*Log[w]*Log[y] + ((2*I)/3)*GPL[2*y, w]*Log[4]*Log[w]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w]*Log[y] + ((5*I)/6)*GPL[2*y, w]*Log[2]*Log[y]^2 - ((5*I)/6)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y]^2 - ((5*I)/12)*GPL[2*y, w]*Log[4]*Log[y]^2 + ((5*I)/12)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y]^2 + (I/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (2*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M48W1.txt <==
(2*I)*GPL[-1/2, w]

==> anc/Solution2/M48W2.txt <==
(1 - I/2)*GPL[-1/2, w]*GPL[-1/4, x] + (1 - I/2)*GPL[-1/2, w]*GPL[-1/4, y] - (1 - I/2)*GPL[-1/4, x]*GPL[2*x, w] - (1 + I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (1 - I/2)*GPL[-1/4, y]*GPL[2*y, w] - (1 + I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1, -1/2, w] + (2 - I)*GPL[-1/2, -1/2, w] + (2 + 3*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[0, -1/2, w] - GPL[0, -1/4, x] - GPL[0, -1/4, y] - GPL[0, 1/4, y] - 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[2*x, -1/2, w] - (1 + I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (1 - I/2)*GPL[2*y, -1/2, w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((8*I)/3)*GPL[-1/2, w]*Log[2] + (I/3)*GPL[2*x, w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*y, w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2] - (1 + (2*I)/3)*GPL[-1/2, w]*Log[4] + GPL[1/4, y]*Log[4] - (I/6)*GPL[2*x, w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*y, w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[-1/2, w]*Log[x] - (1 + I)*GPL[-1/2, w]*Log[y] + GPL[1/4, y]*Log[y] + GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]

==> anc/Solution2/M48W3.txt <==
-(Pi^2*GPL[-1/2, w])/2 + (Pi^2*GPL[1/4, y])/2 + I*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w] + (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 + (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + I*GPL[-1/4, x]*GPL[-1, -1/2, w] + I*GPL[-1/4, y]*GPL[-1, -1/2, w] - I*GPL[-1/4, x]*GPL[-1, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[-1, 2*y, w] + I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w] - (2 - 2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w] - (2 - 2*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w] + (2 - I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w] - (2 + I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w] + (2 - I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w] - (2 + I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w] - (4 - 2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x] + (4 - 2*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x] + (4 + 2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] - (4 - 2*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y] + (4 - 2*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (1 + I/2)*GPL[-1/4, x]*GPL[0, -1/2, w] + (1 + I/2)*GPL[-1/4, y]*GPL[0, -1/2, w] - ((7*I)/2)*GPL[-1/2, w]*GPL[0, -1/4, x] + (1 + I/2)*GPL[2*x, w]*GPL[0, -1/4, x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + (2 - (7*I)/2)*GPL[-1/2, w]*GPL[0, -1/4, y] - I*GPL[2*x, w]*GPL[0, -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] - (1 + I/2)*GPL[2*y, w]*GPL[0, -1/4, y] - (1 - I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + ((3*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, x] + (1 + I/2)*GPL[2*x, w]*GPL[0, 1/4, x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] - GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + ((3*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, y] - (1 - I/2)*GPL[2*y, w]*GPL[0, 1/4, y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - (1 + I/2)*GPL[-1/4, x]*GPL[0, 2*x, w] - (1 - I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (1 + I/2)*GPL[-1/4, y]*GPL[0, 2*y, w] - (1 - I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - (2 - I)*GPL[-1/4, x]*GPL[2*x, -1/2, w] + (2 - 2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w] + (1 - I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] - (1 - I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (1 + I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (2 + 2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] + I*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + I*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (1 - I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - (1 - I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - (1 + I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (1 - I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - (1 - I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - (1 + I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2 - I)*GPL[-1/4, y]*GPL[2*y, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + (2 - 2*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w] + (1 - I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (1 - I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + (1 + I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (2 + 2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (1 - I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - (1 - I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - (1 + I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (1 - I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - (1 - I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - (1 + I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (8*I)*GPL[-1, -1, -1/2, w] + (2*I)*GPL[-1, -1/2, -1/2, w] - (6*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, 0, -1/2, w] + I*GPL[-1, 2*x, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1, 2*y, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - (8 + 4*I)*GPL[-1/2, -1, -1/2, w] + (3 + 5*I)*GPL[-1/2, -1/2, -1/2, w] + (9 + I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (9 + I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + 12*I)*GPL[-1/2, 0, -1/2, w] + (10 + 12*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (10 + 12*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[-1/2, 2*x, -1/2, w] - (2 + I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[-1/2, 2*y, -1/2, w] - (2 + I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[0, -1, -1/2, w] + (16 + 5*I)*GPL[0, -1/2, -1/2, w] - (4 + 3*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (4 + 3*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, -1/4, -1/4, x] + 4*GPL[0, -1/4, -1/4, y] + (8 - 2*I)*GPL[0, 0, -1/2, w] + GPL[0, 0, -1/4, x] - 3*GPL[0, 0, -1/4, y] + 2*GPL[0, 0, 1/4, x] - 7*GPL[0, 0, 1/4, y] - 8*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 3*GPL[0, 1/4, 1/4, y] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*x, -1/2, w] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + (1 + I/2)*GPL[0, 2*y, -1/2, w] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + 3*GPL[1/4, 0, 1/4, y] - (2 - I)*GPL[2*x, -1, -1/2, w] - (2 - 2*I)*GPL[2*x, -1/2, -1/2, w] - I*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, 0, -1/2, w] + (1 + (3*I)/2)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), w] - (2 - 2*I)*GPL[2*x, 2*x, -1/2, w] + (1 - I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + (2 + I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] - (1 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3 + I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 + I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2 + 2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - (3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 + 3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (1 - I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (1 + I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 + 3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (1 - I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (1 + I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*y, -1, -1/2, w] - (2 - 2*I)*GPL[2*y, -1/2, -1/2, w] - I*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 - 2*I)*GPL[2*y, 0, -1/2, w] - (1 - (3*I)/2)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (1 - (3*I)/2)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] - (2 - 2*I)*GPL[2*y, 2*y, -1/2, w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - (7 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + (3 - I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 - I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + 3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (4 + 3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (4 + 3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (1 - I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - (1 + I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + 3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (4 + 3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (4 + 3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (1 - I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - (1 + I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2] + (2*I)*GPL[-1/2, w]*GPL[-1/4, y]*Log[2] - ((8*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2] + ((16*I)/3)*GPL[-1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] - (16/3 - (4*I)/3)*GPL[-1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8/3 + (4*I)/3)*GPL[0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((2*I)/3)*GPL[0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2] - I*GPL[2*x, 2*x, w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + ((4*I)/3)*GPL[2*y, -1/2, w]*Log[2] - I*GPL[2*y, 2*y, w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[4] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[4] + ((4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4] - (1 + I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, w]*Log[4] - (1 - I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4] + (1 - I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, w]*Log[4] + (1 + I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((4*I)/3)*GPL[-1, -1/2, w]*Log[4] + (I/3)*GPL[-1, 2*x, w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1, 2*y, w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] + (8/3 + I/3)*GPL[-1/2, -1/2, w]*Log[4] + (I/3)*GPL[-1/2, 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4/3 - (4*I)/3)*GPL[0, -1/2, w]*Log[4] - GPL[0, 1/4, x]*Log[4] + 4*GPL[0, 1/4, y]*Log[4] + (I/3)*GPL[0, 2*x, w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (I/3)*GPL[0, 2*y, w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 - 3*GPL[1/4, 1/4, y]*Log[4] + (I/3)*GPL[2*x, -1/2, w]*Log[4] + (I/2)*GPL[2*x, 2*x, w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2 - (2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[2*y, -1/2, w]*Log[4] + (I/2)*GPL[2*y, 2*y, w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2 + (2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (1/2 + I)*GPL[-1/2, w]*Log[4]^2 - (GPL[1/4, y]*Log[4]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - 8*GPL[-1/2, -1/2, w]*Log[w] + (8/3 + (4*I)/3)*GPL[-1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + ((2*I)/3)*GPL[2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4/3 + (2*I)/3)*GPL[-1/2, w]*Log[4]*Log[w] - (I/3)*GPL[2*x, w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (I/3)*GPL[2*y, w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + I*GPL[-1/2, w]*GPL[-1/4, y]*Log[x] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[x] - (1 + I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[x] - (1 - I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x] + GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x] + GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] + (2*I)*GPL[-1, -1/2, w]*Log[x] + (I/2)*GPL[-1/2, -1/2, w]*Log[x] - ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[0, -1/2, w]*Log[x] - GPL[0, 1/4, x]*Log[x] - (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2 - I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[2*y, -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] - (4/3 + (14*I)/3)*GPL[-1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (2/3 + (10*I)/3)*GPL[-1/2, w]*Log[4]*Log[x] + (I/3)*GPL[2*x, w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (2*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (2*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (I/2)*GPL[-1/2, w]*Log[x]^2 + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[y] - ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] + (1 - I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[y] + (1 + I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1, -1/2, w]*Log[y] + (4 + I/2)*GPL[-1/2, -1/2, w]*Log[y] - ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[0, -1/2, w]*Log[y] + 4*GPL[0, 1/4, y]*Log[y] - 3*GPL[1/4, 1/4, y]*Log[y] + I*GPL[2*x, -1/2, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2 + I)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4/3 + 2*I)*GPL[-1/2, w]*Log[2]*Log[y] - (I/3)*GPL[2*x, w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - I*GPL[2*y, w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (5/3 + 2*I)*GPL[-1/2, w]*Log[4]*Log[y] - GPL[1/4, y]*Log[4]*Log[y] + (I/6)*GPL[2*x, w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/2)*GPL[2*y, w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (1/2 + I/2)*GPL[-1/2, w]*Log[y]^2 - (GPL[1/4, y]*Log[y]^2)/2 - (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 - (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2

==> anc/Solution2/M48W4.txt <==
(1/2 + I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, x] + (1/2 + I/4)*Pi^2*GPL[-1/2, w]*GPL[-1/4, y] - ((3*I)/4)*Pi^2*GPL[-1/2, w]*GPL[1/4, x] - ((3*I)/4)*Pi^2*GPL[-1/2, w]*GPL[1/4, y] - (1/2 + I/4)*Pi^2*GPL[-1/4, x]*GPL[2*x, w] - (1/2 + I/4)*Pi^2*GPL[1/4, x]*GPL[2*x, w] - (1/2 - I/4)*Pi^2*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w] - (1/2 - I/4)*Pi^2*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w] + (Pi^2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w])/2 + (Pi^2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w])/2 - (1/2 + I/4)*Pi^2*GPL[-1/4, y]*GPL[2*y, w] + (1/2 - I/4)*Pi^2*GPL[1/4, y]*GPL[2*y, w] - (1/2 - I/4)*Pi^2*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + (1/2 + I/4)*Pi^2*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w] + Pi^2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w] + Pi^2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1, (-2*y)/(1 + 4*y), w] + 3*Pi^2*GPL[-1/2, -1/2, w] + (1 + (3*I)/2)*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*x, w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*x)/(1 + 4*x), w] - ((3*I)/4)*Pi^2*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - ((3*I)/4)*Pi^2*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*x), w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, -(x + y)/(2*y), w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, (-2*y)/(1 + 4*y), w] + (4 + 4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (4 + 4*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w] - ((3*I)/4)*Pi^2*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - ((3*I)/4)*Pi^2*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1, 2*x, w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (8 - 8*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, x] - (8 - 4*I)*GPL[-1/2, 2*x, w]*GPL[-1/4, -1/4, x] + (8 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[-1/4, -1/4, x] - (4*I)*GPL[-1, -1/2, w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1, 2*y, w]*GPL[-1/4, -1/4, y] - (4*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (8 - 8*I)*GPL[-1/2, -1/2, w]*GPL[-1/4, -1/4, y] - (8 - 4*I)*GPL[-1/2, 2*y, w]*GPL[-1/4, -1/4, y] + (8 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[-1/4, -1/4, y] + Pi^2*GPL[0, -1/2, w] - (4 + 2*I)*GPL[-1/4, -1/4, x]*GPL[0, -1/2, w] - (4 + 2*I)*GPL[-1/4, -1/4, y]*GPL[0, -1/2, w] - (Pi^2*GPL[0, -1/4, x])/2 - (4 + 9*I)*GPL[-1/2, w]*GPL[-x, y]*GPL[0, -1/4, x] - (4*I)*GPL[-x, y]*GPL[2*x, w]*GPL[0, -1/4, x] + (4*I)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), y]*GPL[0, -1/4, x] + 2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + 2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (5*I)*GPL[-x, y]*GPL[2*y, w]*GPL[0, -1/4, x] + (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, w]*GPL[0, -1/4, x] + (5*I)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] - (4*I)*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, x] + 2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, x] + 2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, x] + (7*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, x] - I*GPL[-1, 2*x, w]*GPL[0, -1/4, x] + I*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] - (6 - 8*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, x] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x] + (2 - 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] + (2 - 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, x] - (2*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, x] - (4 + 5*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] - (4 + 5*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, x] + (1 + (9*I)/2)*GPL[0, -1/2, w]*GPL[0, -1/4, x] - (Pi^2*GPL[0, -1/4, y])/2 + (7*I)*GPL[-1, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1, 2*x, w]*GPL[0, -1/4, y] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + I*GPL[-1, 2*y, w]*GPL[0, -1/4, y] - I*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] - (10 - 8*I)*GPL[-1/2, -1/2, w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, 2*x, w]*GPL[0, -1/4, y] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, -1/4, y] + (2*I)*GPL[-1/2, 2*y, w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[0, -1/4, y] - (4*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[0, -1/4, y] + (2 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y] + (2 - 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] + (2 - 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y] - (8 + 9*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] - (8 + 9*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, -1/4, y] + (1 + (9*I)/2)*GPL[0, -1/2, w]*GPL[0, -1/4, y] - (Pi^2*GPL[0, 1/4, x])/2 - I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[0, 1/4, x] + I*GPL[-1/2, w]*GPL[-x, y]*GPL[0, 1/4, x] + I*GPL[-1/4, y]*GPL[2*y, w]*GPL[0, 1/4, x] - I*GPL[-x, y]*GPL[2*y, w]*GPL[0, 1/4, x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, x] - (3*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, x] - I*GPL[-1, 2*x, w]*GPL[0, 1/4, x] + I*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + (6 + I/2)*GPL[-1/2, -1/2, w]*GPL[0, 1/4, x] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[0, 1/4, x] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*GPL[0, 1/4, x] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*GPL[0, 1/4, x] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, x] + (1 + (3*I)/2)*GPL[0, -1/2, w]*GPL[0, 1/4, x] + (3*Pi^2*GPL[0, 1/4, y])/2 - (3*I)*GPL[-1, -1/2, w]*GPL[0, 1/4, y] - I*GPL[-1, 2*y, w]*GPL[0, 1/4, y] + I*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + (1 + I/2)*GPL[-1/2, -1/2, w]*GPL[0, 1/4, y] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[0, 1/4, y] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[0, 1/4, y] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y] + (1 + (3*I)/2)*GPL[0, -1/2, w]*GPL[0, 1/4, y] - Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] - Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -x, y] + (2*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -x, y] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, y] + (4 + 2*I)*GPL[-1/4, -1/4, x]*GPL[0, 2*x, w] + (1 + I/2)*GPL[0, -1/4, x]*GPL[0, 2*x, w] + (1 + I/2)*GPL[0, 1/4, x]*GPL[0, 2*x, w] + (4 - 2*I)*GPL[-1/4, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + (1 - I/2)*GPL[0, -1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] + (1 - I/2)*GPL[0, 1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w] - (4 + 8*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[0, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), y] - I*GPL[-1/4, x]*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), y] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), y] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), y] - 2*GPL[0, -1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, 1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w] - 2*GPL[0, -1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] - 2*GPL[0, 1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w] + (4 + 2*I)*GPL[-1/4, -1/4, y]*GPL[0, 2*y, w] + (1 + I/2)*GPL[0, -1/4, y]*GPL[0, 2*y, w] + (1 + I/2)*GPL[0, 1/4, y]*GPL[0, 2*y, w] + (4 - 2*I)*GPL[-1/4, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + (1 - I/2)*GPL[0, -1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] + (1 - I/2)*GPL[0, 1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w] - 2*GPL[0, -1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, 1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w] - 2*GPL[0, -1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 2*GPL[0, 1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w] - 6*GPL[0, 1/4, y]*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 6*GPL[0, 1/4, y]*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] - (3*Pi^2*GPL[1/4, 1/4, y])/2 + (4 + 8*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, -(x/(1 + 4*x)), y] + (5*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), y] - (5*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), y] + (5*I)*GPL[-1/4, x]*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), y] - (5*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), y] + (1/2 + I/4)*Pi^2*GPL[2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -1/2, w] + (8 - 4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, -1/2, w] - (6 - 7*I)*GPL[0, -1/4, x]*GPL[2*x, -1/2, w] + (2*I)*GPL[0, -1/4, y]*GPL[2*x, -1/2, w] - I*GPL[0, 1/4, y]*GPL[2*x, -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, 2*x, w] - (8 - 8*I)*GPL[-1/4, -1/4, x]*GPL[2*x, 2*x, w] - (2 + I)*GPL[0, -1/4, x]*GPL[2*x, 2*x, w] + (3*I)*GPL[0, -1/4, y]*GPL[2*x, 2*x, w] - (2 + I)*GPL[0, 1/4, x]*GPL[2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (4 - 2*I)*GPL[-1/4, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (1 + I/2)*GPL[0, -1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (1 + I/2)*GPL[0, 1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + (3 + (3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] + (3 + (3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + (3 + (3*I)/2)*GPL[0, -1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] + (3 + (3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w] - (1/2 + I/4)*Pi^2*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3 + (3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (1/2 + I/4)*Pi^2*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (3 + (3*I)/2)*GPL[0, 1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, -(x + y)/(2*y), w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, -(x + y)/(2*y), w] - (4*I)*GPL[0, -1/4, y]*GPL[2*x, -(x + y)/(2*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + I*GPL[0, -1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + I*GPL[0, 1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (2*I)*GPL[0, -1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (6*I)*GPL[0, -1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (I/2)*GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (I/2)*GPL[0, 1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + (1/2 - I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (4 - 2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (3 + (5*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (9*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + (3 - (3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (4 + 2*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (1 - I/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - I*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w] - (1 - I/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (8 + 8*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (2 - I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (3*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (2 - I)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (3 - (3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (3 - (3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (3 - (3*I)/2)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (3 - (3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (1/2 - I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (3 - (3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] - (1/2 - I/4)*Pi^2*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (3 - (3*I)/2)*GPL[0, 1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - I*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] + (4*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (6*I)*GPL[0, -1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (I/2)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (I/2)*GPL[0, 1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] - (2*I)*GPL[-1, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1/2, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[-1/2, 2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/2, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (4 + 4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (4 + 4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[2*x, -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[2*x, 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] - I*GPL[2*x, (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[2*x, -(x + y)/(2*y), w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), 2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, y] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*GPL[-(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[-1/4, x]*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - (4*I)*GPL[-1/4, x]*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] + (4*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), y] - (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/2, w])/2 - (4 - 4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - (1 + 6*I)*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + (4 - 4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (4 + 4*I)*GPL[-1/4, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/2, w])/2 - (4 - 4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - (1 + 6*I)*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + (4 - 4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (4 + 4*I)*GPL[-1/4, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w] - 4*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] - 4*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w] + (Pi^2*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w])/2 + 3*GPL[0, 1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + (1/2 + I/4)*Pi^2*GPL[2*y, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -1/2, w] + (8 - 4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, -1/2, w] - (6 - 9*I)*GPL[0, -1/4, y]*GPL[2*y, -1/2, w] - I*GPL[0, 1/4, x]*GPL[2*y, -1/2, w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] + I*GPL[0, 1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, 2*y, w] - (8 - 8*I)*GPL[-1/4, -1/4, y]*GPL[2*y, 2*y, w] + (2 + 2*I)*GPL[0, -1/4, y]*GPL[2*y, 2*y, w] + (2 - I)*GPL[0, 1/4, y]*GPL[2*y, 2*y, w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, -(x + y)/(2*x), w] - (2*I)*GPL[0, -1/4, x]*GPL[2*y, -(x + y)/(2*x), w] - (4*I)*GPL[0, -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, -(x + y)/(2*x), w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (4 - 2*I)*GPL[-1/4, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + (1 + I/2)*GPL[0, -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] + (1 - I/2)*GPL[0, 1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] + (3 + (3*I)/2)*GPL[0, -1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - (3 - (3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w] - (4*I)*GPL[-1/4, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + (3 + (3*I)/2)*GPL[0, -1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] - (3 - (3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - (5*I)*GPL[0, -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[0, -1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - (5*I)*GPL[0, -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] - I*GPL[0, 1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w] + (1/2 - I/4)*Pi^2*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (3 - (3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (1/2 - I/4)*Pi^2*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (3 - (3*I)/2)*GPL[0, 1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (3/2 + I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (4 - 2*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (7*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (3 - I/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (3 + (3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[-1/4, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - I*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] - I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - (4 + 2*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (1 - I/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + (1 + I/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (2*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (4*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] - (2*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), w] + (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (8 + 8*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2 - 2*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2 + I)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (3 - (3*I)/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - (3 + (3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (4*I)*GPL[-1/4, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (3 - (3*I)/2)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (3 + (3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + (5*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (3*I)*GPL[0, -1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (5*I)*GPL[0, -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + I*GPL[0, 1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] - (3*I)*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w] + (1/2 + I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (3 + (3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + (1/2 + I/4)*Pi^2*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + (3 + (3*I)/2)*GPL[0, 1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - (4 - 4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + (3 - 6*I)*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + (4 - 4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] - GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (4 + 4*I)*GPL[-1/4, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 5*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 5*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + Pi^2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 6*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + Pi^2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 6*GPL[0, 1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - (4 - 4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + (3 - 6*I)*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + (4 - 4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - 3*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] - GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w] + 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (4 + 4*I)*GPL[-1/4, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 5*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w] - 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 5*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 2*GPL[0, -1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + 4*GPL[0, -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] - 2*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w] + Pi^2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + 6*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] + Pi^2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 6*GPL[0, 1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, -1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, 1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 3*GPL[0, 1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, -1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[0, -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[0, 1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - I*GPL[-1/4, x]*GPL[-(x/(1 + 4*x)), y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-(x/(1 + 4*x)), -1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 3*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 3*GPL[0, 1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w] + 2*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w])/2 + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - (3*Pi^2*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 - 9*GPL[0, 1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] + 2*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/2 - (Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/2 - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w])/2 - (3*Pi^2*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w])/2 + 3*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], w] + 6*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], w] - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w] - 9*GPL[0, 1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, -1, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[-1, -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[-1, -1, (-2*y)/(1 + 4*y), w] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, -1/2, w] - (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[-1, 0, -1/2, w] - I*GPL[-1/4, y]*GPL[-1, 0, -1/2, w] + I*GPL[-1/4, x]*GPL[-1, 0, 2*x, w] - I*GPL[-1/4, x]*GPL[-1, 0, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[-1, 0, 2*y, w] - I*GPL[-1/4, y]*GPL[-1, 0, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, -1/2, w] + (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*x, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, y]*GPL[-1, (-2*x)/(1 + 4*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[-1, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1, 2*y, (-2*x)/(1 + 4*x), w] + (4*I)*GPL[-1/4, y]*GPL[-1, 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, x]*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1, (-2*y)/(1 + 4*y), 2*x, w] - I*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[-1, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, x]*GPL[-1/2, -1, -1/2, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1, -1/2, w] - 4*GPL[-1/4, x]*GPL[-1/2, -1, 2*x, w] + 4*GPL[-1/4, x]*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w] - 4*GPL[-1/4, y]*GPL[-1/2, -1, 2*y, w] + 4*GPL[-1/4, y]*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w] + (4 - 5*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, -1/2, w] + (4 - 5*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, -1/2, w] - (4 - 2*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, 2*x, w] + I*GPL[-1/4, x]*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w] - (4 - 2*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, 2*y, w] + I*GPL[-1/4, y]*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w] + (2 + 6*I)*GPL[-1/4, x]*GPL[-1/2, 0, -1/2, w] + (6 + 6*I)*GPL[-1/4, y]*GPL[-1/2, 0, -1/2, w] - (2 + 6*I)*GPL[-1/4, x]*GPL[-1/2, 0, 2*x, w] - (6 + 2*I)*GPL[-1/4, x]*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w] - (6 + 6*I)*GPL[-1/4, y]*GPL[-1/2, 0, 2*y, w] - (6 + 2*I)*GPL[-1/4, y]*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w] + (4 - 2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, -1/2, w] - (4 - 4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, 2*x, w] - (2 - I)*GPL[-1/4, x]*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), w] + (2 + 3*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2 + I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w] + (8 + 6*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, w] - (4 + 2*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w] + (4 + 2*I)*GPL[-1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w] - (4 + 2*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w] + (4 + 2*I)*GPL[-1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w] + (4 - 2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), w] - (4 - 4*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, 2*y, w] - (2 - I)*GPL[-1/4, y]*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*x), 2*y, w] + (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[-1/2, -(x + y)/(2*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2 + 3*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w] + (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, w] + (2 + I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w] + (8 + 6*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (4 + 2*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w] + (4 + 2*I)*GPL[-1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w] - (4 + 2*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w] + (4 + 2*I)*GPL[-1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w] + (4 + 5*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (4 + 5*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (4 + 5*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (4 + 5*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (4 + 4*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (16 - 8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, x] - (16 - 8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, -1/4, x] - (16 + 8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, -1/4, x] + (16 - 8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, -1/4, y] - (16 - 8*I)*GPL[2*y, w]*GPL[-1/4, -1/4, -1/4, y] - (16 + 8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, -1/4, y] - (6 - 7*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, x] + (6 - 7*I)*GPL[2*x, w]*GPL[-1/4, 0, -1/4, x] + (6 + 7*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, 0, -1/4, x] - (6 - 7*I)*GPL[-1/2, w]*GPL[-1/4, 0, -1/4, y] + (6 - 7*I)*GPL[2*y, w]*GPL[-1/4, 0, -1/4, y] + (6 + 7*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, 0, -1/4, y] - I*GPL[-1/4, x]*GPL[0, -1, -1/2, w] - I*GPL[-1/4, y]*GPL[0, -1, -1/2, w] + I*GPL[-1/4, x]*GPL[0, -1, 2*x, w] - I*GPL[-1/4, x]*GPL[0, -1, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, y]*GPL[0, -1, 2*y, w] - I*GPL[-1/4, y]*GPL[0, -1, (-2*y)/(1 + 4*y), w] - (2 + I)*GPL[-1/4, x]*GPL[0, -1/2, -1/2, w] - (2 + I)*GPL[-1/4, y]*GPL[0, -1/2, -1/2, w] + (2 + I)*GPL[-1/4, x]*GPL[0, -1/2, 2*x, w] - (2 - 3*I)*GPL[-1/4, x]*GPL[0, -1/2, (-2*x)/(1 + 4*x), w] + (2 + I)*GPL[-1/4, y]*GPL[0, -1/2, 2*y, w] - (2 - 3*I)*GPL[-1/4, y]*GPL[0, -1/2, (-2*y)/(1 + 4*y), w] + (14*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, x] - (4 + 2*I)*GPL[2*x, w]*GPL[0, -1/4, -1/4, x] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, x] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, -1/4, x] - (8 - 14*I)*GPL[-1/2, w]*GPL[0, -1/4, -1/4, y] + (4*I)*GPL[2*x, w]*GPL[0, -1/4, -1/4, y] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, -1/4, y] + (4 + 2*I)*GPL[2*y, w]*GPL[0, -1/4, -1/4, y] + (4 - 2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, -1/4, y] + 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] + 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, -1/4, y] - (1 + I/2)*GPL[-1/4, x]*GPL[0, 0, -1/2, w] - (1 + I/2)*GPL[-1/4, y]*GPL[0, 0, -1/2, w] - (4 + (29*I)/2)*GPL[-1/2, w]*GPL[0, 0, -1/4, x] - (1 + I/2)*GPL[2*x, w]*GPL[0, 0, -1/4, x] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, x] + 5*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + 5*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, x] + (10 + (5*I)/2)*GPL[-1/2, w]*GPL[0, 0, -1/4, y] + (2*I)*GPL[2*x, w]*GPL[0, 0, -1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, -1/4, y] - 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, y] - 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, -1/4, y] + (1 + I/2)*GPL[2*y, w]*GPL[0, 0, -1/4, y] + (1 - I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, -1/4, y] - 7*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] - 7*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, -1/4, y] - (4 - (13*I)/2)*GPL[-1/2, w]*GPL[0, 0, 1/4, x] - (1 + I/2)*GPL[2*x, w]*GPL[0, 0, 1/4, x] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, x] + 5*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + 5*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 0, 1/4, x] + (2 + (9*I)/2)*GPL[-1/2, w]*GPL[0, 0, 1/4, y] + (2*I)*GPL[2*x, w]*GPL[0, 0, 1/4, y] - (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 0, 1/4, y] + (1 - I/2)*GPL[2*y, w]*GPL[0, 0, 1/4, y] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 0, 1/4, y] - 12*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] - 12*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 0, 1/4, y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 0, 1/4, y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 0, 1/4, y] + (1 + I/2)*GPL[-1/4, x]*GPL[0, 0, 2*x, w] + (1 - I/2)*GPL[-1/4, x]*GPL[0, 0, (-2*x)/(1 + 4*x), w] + (1 + I/2)*GPL[-1/4, y]*GPL[0, 0, 2*y, w] + (1 - I/2)*GPL[-1/4, y]*GPL[0, 0, (-2*y)/(1 + 4*y), w] - ((9*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, x] - (3 + (3*I)/2)*GPL[2*x, w]*GPL[0, 1/4, 1/4, x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, 1/4, x] - ((9*I)/2)*GPL[-1/2, w]*GPL[0, 1/4, 1/4, y] + (3 - (3*I)/2)*GPL[2*y, w]*GPL[0, 1/4, 1/4, y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, 1/4, 1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, 1/4, y] + I*GPL[-1/2, w]*GPL[0, -x, 1/4, y] - I*GPL[2*x, w]*GPL[0, -x, 1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -x, 1/4, y] - (2 + I)*GPL[-1/4, x]*GPL[0, 2*x, -1/2, w] + (2 + I)*GPL[-1/4, x]*GPL[0, 2*x, 2*x, w] + (1 + I/2)*GPL[-1/4, x]*GPL[0, 2*x, (-2*x)/(1 + 4*x), w] - (1 - I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), -1/2, w] + (1 - I/2)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), 2*x, w] + (2 - I)*GPL[-1/4, x]*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - (4 + 8*I)*GPL[-1/2, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - I*GPL[2*x, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] - I*GPL[2*y, w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -(x/(1 + 4*x)), -1/4, y] + 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], 2*x, w] - 2*GPL[-1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (2 + I)*GPL[-1/4, y]*GPL[0, 2*y, -1/2, w] + (2 + I)*GPL[-1/4, y]*GPL[0, 2*y, 2*y, w] + (1 + I/2)*GPL[-1/4, y]*GPL[0, 2*y, (-2*y)/(1 + 4*y), w] - (1 - I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), -1/2, w] + (1 - I/2)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), 2*y, w] + (2 - I)*GPL[-1/4, y]*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], 2*y, w] - 2*GPL[-1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, x] - (3 + (3*I)/2)*GPL[2*x, w]*GPL[1/4, 0, 1/4, x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] + 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 0, 1/4, x] - ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 0, 1/4, y] + (3 - (3*I)/2)*GPL[2*y, w]*GPL[1/4, 0, 1/4, y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 0, 1/4, y] + 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] + 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 0, 1/4, y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 0, 1/4, y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[1/4, 0, 1/4, y] - (8 + 17*I)*GPL[-1/2, w]*GPL[-x, 0, -1/4, y] - (10*I)*GPL[2*x, w]*GPL[-x, 0, -1/4, y] + (10*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, -1/4, y] + 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, 0, -1/4, y] + 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, 0, -1/4, y] - (9*I)*GPL[2*y, w]*GPL[-x, 0, -1/4, y] + (9*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, 0, -1/4, y] + 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, 0, -1/4, y] + 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, 0, -1/4, y] + I*GPL[-1/2, w]*GPL[-x, 0, 1/4, y] - I*GPL[2*x, w]*GPL[-x, 0, 1/4, y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 0, 1/4, y] + (4 + 8*I)*GPL[-1/2, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (5*I)*GPL[2*x, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - (5*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (5*I)*GPL[2*y, w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - (5*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[-x, -(x/(1 + 4*x)), -1/4, y] + (1 - (3*I)/2)*GPL[-1/4, x]*GPL[2*x, -1, -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, -1, -1/2, w] - (1 - (3*I)/2)*GPL[-1/4, x]*GPL[2*x, -1, 2*x, w] + (1 - (3*I)/2)*GPL[-1/4, x]*GPL[2*x, -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[2*x, -1, 2*y, w] + I*GPL[-1/4, y]*GPL[2*x, -1, (-2*y)/(1 + 4*y), w] + (4 - 6*I)*GPL[-1/4, x]*GPL[2*x, -1/2, -1/2, w] - (4 - 4*I)*GPL[-1/4, x]*GPL[2*x, -1/2, 2*x, w] - (2 - I)*GPL[-1/4, x]*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, 0, -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, 0, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, 0, 2*x, w] + (1 - (3*I)/2)*GPL[-1/4, x]*GPL[2*x, 0, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[2*x, 0, 2*y, w] - (2*I)*GPL[-1/4, y]*GPL[2*x, 0, (-2*y)/(1 + 4*y), w] + (4 - 4*I)*GPL[-1/4, x]*GPL[2*x, 2*x, -1/2, w] - (4 - 7*I)*GPL[-1/4, x]*GPL[2*x, 2*x, 2*x, w] - (2 - 2*I)*GPL[-1/4, x]*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, x]*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), w] + (1 + I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w] - (1 - I/2)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w] - (2 - 2*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, w] - (3 - I/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (3 - I/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w] + (3 + (3*I)/2)*GPL[-1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (3 - I/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (3 - I/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w] + (3 + (3*I)/2)*GPL[-1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*x, -(x + y)/(2*y), 2*x, w] - (2*I)*GPL[-1/4, y]*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (1 + (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w] + (1 + (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w] - (1 + (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, 2*y, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), w] + (2 + I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w] - (2 + I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w] + (4 + 2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, w] - (6*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), w] - (1 + (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w] + (1 + (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, 2*y, w] + I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), w] + (2 + I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2 + 2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w] - (1 + I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), w] + (2 - I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (2 + 2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w] - (4 + 7*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, w] - (3 - (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + (3 - (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w] + (3 + I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - (3 - (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + (3 - (3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w] + (3 + I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, w] - I*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] - (4*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -1/4, -1/4, y] + (8*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] + (8*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), 0, -1/4, y] - (4*I)*GPL[2*x, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] - (4*I)*GPL[2*y, w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-(x/(1 + 4*x)), -(x/(1 + 4*x)), -1/4, y] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 - 2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), w] - (1 + I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, w] + (1 + I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, w] + (1 - I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), w] - (2 - 2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w] + (1 - I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), w] - (3 + I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (1 + I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 - 2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w] - (4*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], w] - 4*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), w] - (1 + I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, w] + (1 + I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, w] + (1 - I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, 2*y, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), w] - (2 - 2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w] + (1 - I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), w] - (3 + I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (1 + I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, w] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[2*y, -1, -1/2, w] + (1 - (3*I)/2)*GPL[-1/4, y]*GPL[2*y, -1, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, -1, 2*x, w] + I*GPL[-1/4, x]*GPL[2*y, -1, (-2*x)/(1 + 4*x), w] - (1 - (3*I)/2)*GPL[-1/4, y]*GPL[2*y, -1, 2*y, w] + (1 - (3*I)/2)*GPL[-1/4, y]*GPL[2*y, -1, (-2*y)/(1 + 4*y), w] + (4 - 6*I)*GPL[-1/4, y]*GPL[2*y, -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), w] - (4 - 4*I)*GPL[-1/4, y]*GPL[2*y, -1/2, 2*y, w] - (2 - I)*GPL[-1/4, y]*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], w] + I*GPL[-1/4, x]*GPL[2*y, 0, -1/2, w] - (4 - 2*I)*GPL[-1/4, y]*GPL[2*y, 0, -1/2, w] - I*GPL[-1/4, x]*GPL[2*y, 0, 2*x, w] - (2*I)*GPL[-1/4, x]*GPL[2*y, 0, (-2*x)/(1 + 4*x), w] + (4 - 2*I)*GPL[-1/4, y]*GPL[2*y, 0, 2*y, w] + (1 - (3*I)/2)*GPL[-1/4, y]*GPL[2*y, 0, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, w] + (2*I)*GPL[-1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] + (4 - 4*I)*GPL[-1/4, y]*GPL[2*y, 2*y, -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), w] - (4 - 7*I)*GPL[-1/4, y]*GPL[2*y, 2*y, 2*y, w] - (2 - 2*I)*GPL[-1/4, y]*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[2*y, -(x + y)/(2*x), 2*y, w] - I*GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + (1 + I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, w] - (1 - I/2)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w] - (2 - 2*I)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (3 - I/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (3 - I/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w] + (3 + (3*I)/2)*GPL[-1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (3 - I/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (3 - I/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w] + (3 + (3*I)/2)*GPL[-1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (2*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] - (3*I)*GPL[-1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] - (3*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - (1 + (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), w] + (1 + (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w] - (1 + (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] + (2 + I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, w] - (6*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), w] - (2 + I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] - (1 + (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, 2*x, w] + I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), w] + (1 + (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, 2*y, w] + (4 + 2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), w] + (2 + I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w] - I*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), w] - (2 + 2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w] - (1 + I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], w] - (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, w] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (2 - I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, w] - (2 + 2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w] - (4 + 7*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - (3 - (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + (3 - (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w] + (3 + I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (3 - (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + (3 - (3*I)/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w] + (3 + I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] - (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + (3*I)*GPL[-1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), w] + (2 - 2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] - (1 + I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), w] + (1 + I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, w] + (1 - I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - (2 - 2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w] + (1 - I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3 + I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, w] + (1 + I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, w] - (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 4*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), w] + (2 - 2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w] - (4*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] - (1 + I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, 2*x, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), w] + (1 + I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, w] + (1 - I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), w] - (2 - 2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), w] - (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w] + (1 - I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3 + I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, w] + (1 + I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w] + (2*I)*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, w] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] - 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w] + 2*GPL[-1/4, x]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], w] + (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w] - (16*I)*GPL[-1, -1, -1, -1/2, w] - (4*I)*GPL[-1, -1, -1/2, -1/2, w] + (12*I)*GPL[-1, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (12*I)*GPL[-1, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[-1, -1, 0, -1/2, w] - (2*I)*GPL[-1, -1, 2*x, -1/2, w] - (2*I)*GPL[-1, -1, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, -1, 2*y, -1/2, w] - (2*I)*GPL[-1, -1, (-2*y)/(1 + 4*y), -1/2, w] + (8*I)*GPL[-1, -1/2, -1, -1/2, w] - (10*I)*GPL[-1, -1/2, -1/2, -1/2, w] - (2*I)*GPL[-1, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (24*I)*GPL[-1, -1/2, 0, -1/2, w] - (24*I)*GPL[-1, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (24*I)*GPL[-1, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (24*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (24*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (24*I)*GPL[-1, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, 2*x, -1/2, w] + (2*I)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, 2*y, -1/2, w] + (2*I)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[-1, 0, -1, -1/2, w] - (10*I)*GPL[-1, 0, -1/2, -1/2, w] + (6*I)*GPL[-1, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[-1, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 0, 0, -1/2, w] - I*GPL[-1, 0, 2*x, -1/2, w] - I*GPL[-1, 0, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1, 0, 2*y, -1/2, w] - I*GPL[-1, 0, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1, 2*x, -1, -1/2, w] - (4*I)*GPL[-1, 2*x, -1/2, -1/2, w] + (2*I)*GPL[-1, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 2*x, 0, -1/2, w] - (3*I)*GPL[-1, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, 2*x, 2*x, -1/2, w] + I*GPL[-1, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1, -1/2, w] + (3*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, -1/2, w] + (3*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (4*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), 2*y, -1/2, w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[-1, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (2*I)*GPL[-1, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (2*I)*GPL[-1, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1, 2*y, -1, -1/2, w] - (4*I)*GPL[-1, 2*y, -1/2, -1/2, w] + (2*I)*GPL[-1, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1, 2*y, 0, -1/2, w] - (3*I)*GPL[-1, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, (-2*x)/(1 + 4*x), -1/2, w] - (4*I)*GPL[-1, 2*y, 2*y, -1/2, w] + I*GPL[-1, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1, -1/2, w] + (3*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, -1/2, w] + (3*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[-1, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (4*I)*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[-1, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[-1, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (2*I)*GPL[-1, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (2*I)*GPL[-1, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (16 + 8*I)*GPL[-1/2, -1, -1, -1/2, w] - (12 + 4*I)*GPL[-1/2, -1, -1/2, -1/2, w] - 12*GPL[-1/2, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, -1, 0, -1/2, w] + 4*GPL[-1/2, -1, 2*x, -1/2, w] + 4*GPL[-1/2, -1, (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[-1/2, -1, 2*y, -1/2, w] + 4*GPL[-1/2, -1, (-2*y)/(1 + 4*y), -1/2, w] - (16 + 12*I)*GPL[-1/2, -1/2, -1, -1/2, w] - (4 + 7*I)*GPL[-1/2, -1/2, -1/2, -1/2, w] + (7*I)*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7*I)*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (64 + 8*I)*GPL[-1/2, -1/2, 0, -1/2, w] + (40 + 10*I)*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (40 + 10*I)*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, -1/2, 0, x - Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, -1/2, 0, x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, -1/2, 0, y - Sqrt[y*(1 + y)], w] + 8*GPL[-1/2, -1/2, 0, y + Sqrt[y*(1 + y)], w] + (36 + 4*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (36 + 4*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (36 + 4*I)*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (36 + 4*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (36 + 4*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (36 + 4*I)*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[-1/2, -1/2, 2*x, -1/2, w] + I*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (4 + 3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (4 + 3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (6 + I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (6 + I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6 + I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (6 + I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (6 + I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6 + I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[-1/2, -1/2, 2*y, -1/2, w] + I*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (4 + 3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (4 + 3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 + I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (11/3 + (5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (11/3 + (5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (11/3 + (5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (8/3 + I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (8/3 + I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (8/3 + I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 16*GPL[-1/2, 0, -1, -1/2, w] - (48 + 26*I)*GPL[-1/2, 0, -1/2, -1/2, w] + (28 + 42*I)*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (28 + 42*I)*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[-1/2, 0, -1/2, x - Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, 0, -1/2, x + Sqrt[x*(1 + x)], w] + 8*GPL[-1/2, 0, -1/2, y - Sqrt[y*(1 + y)], w] + 8*GPL[-1/2, 0, -1/2, y + Sqrt[y*(1 + y)], w] - (14 + 8*I)*GPL[-1/2, 0, 0, -1/2, w] + 18*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 18*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + (40 + 48*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (40 + 48*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (40 + 48*I)*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (40 + 48*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (40 + 48*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (40 + 48*I)*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2 + 6*I)*GPL[-1/2, 0, 2*x, -1/2, w] - (6 + 2*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], -1/2, w] + (6 + 6*I)*GPL[-1/2, 0, 2*y, -1/2, w] - (6 + 2*I)*GPL[-1/2, 0, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], -1/2, w] + (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (20 + 30*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - (20 + 30*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (20 + 30*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (24 + 36*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - (24 + 36*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (24 + 36*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32 + 48*I)*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (20 + 30*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - (20 + 30*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (20 + 30*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + (24 + 36*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - (24 + 36*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - (24 + 36*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (32 + 48*I)*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[-1/2, 2*x, -1, -1/2, w] + (4 - 4*I)*GPL[-1/2, 2*x, -1/2, -1/2, w] + (2*I)*GPL[-1/2, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - 3*I)*GPL[-1/2, 2*x, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (4 - 4*I)*GPL[-1/2, 2*x, 2*x, -1/2, w] - (2 - I)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1, -1/2, w] - (12 - 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (4 - 8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (4 - 8*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (6 + 3*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, -1/2, w] - (8 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (8 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (8 + 6*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 - 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2 - 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (4 + 14*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (4 + 14*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (2 - 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2 - 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (12*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (4 + 14*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (4 + 14*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[-1/2, 2*y, -1, -1/2, w] + (4 - 4*I)*GPL[-1/2, 2*y, -1/2, -1/2, w] + (2*I)*GPL[-1/2, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - 3*I)*GPL[-1/2, 2*y, 0, -1/2, w] - (2*I)*GPL[-1/2, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (4 - 4*I)*GPL[-1/2, 2*y, 2*y, -1/2, w] - (2 - I)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[-1/2, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[-1/2, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[-1/2, -(x + y)/(2*x), 2*y, -1/2, w] + (2*I)*GPL[-1/2, -(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[-1/2, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (4 + 2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1, -1/2, w] - (6 - 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (2 + 8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2 + 8*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 3*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, -1/2, w] - (6 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (6 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*x, -1/2, w] - (2 + I)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (8 + 6*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4 + I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + 12*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, -1/2, w] + (6 + 14*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 + 14*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4 + I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + 12*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, -1/2, w] + (6 + 14*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 + 14*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (4 + 4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (4 + 4*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2 - I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2 - I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (2 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (4 + 4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 + 4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (4 + 4*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2 - I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2 - I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (2 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((21*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (14 - (35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - (14 - (35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (14 - (35*I)/6)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (8 - (10*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (14 + (14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] + (14 + (14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (14 + (14*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + (8*I)/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[0, -1, -1, -1/2, w] - (10*I)*GPL[0, -1, -1/2, -1/2, w] + (6*I)*GPL[0, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6*I)*GPL[0, -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[0, -1, 0, -1/2, w] - I*GPL[0, -1, 2*x, -1/2, w] - I*GPL[0, -1, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[0, -1, 2*y, -1/2, w] - I*GPL[0, -1, (-2*y)/(1 + 4*y), -1/2, w] - (24 + 4*I)*GPL[0, -1/2, -1, -1/2, w] - (4 - 11*I)*GPL[0, -1/2, -1/2, -1/2, w] - (16 + 17*I)*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16 + 17*I)*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, -1/2, -1/2, x - Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/2, -1/2, x + Sqrt[x*(1 + x)], w] + 8*GPL[0, -1/2, -1/2, y - Sqrt[y*(1 + y)], w] + 8*GPL[0, -1/2, -1/2, y + Sqrt[y*(1 + y)], w] + (12 + 4*I)*GPL[0, -1/2, 0, -1/2, w] - (4 + 8*I)*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (4 + 8*I)*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (16 + 12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (16 + 12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (16 + 12*I)*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (16 + 12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (16 + 12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (16 + 12*I)*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, -1/2, 2*x, -1/2, w] - (2 - 3*I)*GPL[0, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + 8*GPL[0, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 8*GPL[0, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, -1/2, 2*y, -1/2, w] - (2 - 3*I)*GPL[0, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + 8*GPL[0, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 8*GPL[0, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 - (3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + 4*GPL[0, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 16*GPL[0, -1/4, -1/4, -1/4, x] - 16*GPL[0, -1/4, -1/4, -1/4, y] + 6*GPL[0, -1/4, 0, -1/4, x] + 6*GPL[0, -1/4, 0, -1/4, y] + (4*I)*GPL[0, 0, -1, -1/2, w] + (30 - 5*I)*GPL[0, 0, -1/2, -1/2, w] - (18 - 3*I)*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (18 - 3*I)*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/4, -1/4, x] + 12*GPL[0, 0, -1/4, -1/4, y] + (28 + 2*I)*GPL[0, 0, 0, -1/2, w] - GPL[0, 0, 0, -1/4, x] - 3*GPL[0, 0, 0, -1/4, y] - 19*GPL[0, 0, 0, 1/4, y] - 28*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, 0, 1/4, 1/4, x] + 21*GPL[0, 0, 1/4, 1/4, y] - 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[0, 0, 2*x, -1/2, w] + (1 - I/2)*GPL[0, 0, (-2*x)/(1 + 4*x), -1/2, w] - (1 + I/2)*GPL[0, 0, 2*y, -1/2, w] + (1 - I/2)*GPL[0, 0, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[0, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 4*GPL[0, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - 4*GPL[0, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[0, 1/4, 0, 1/4, x] + 15*GPL[0, 1/4, 0, 1/4, y] - 9*GPL[0, 1/4, 1/4, 1/4, y] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, 2*x, -1, -1/2, w] - (2 + I)*GPL[0, 2*x, -1/2, -1/2, w] + (1 + I/2)*GPL[0, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*x, 0, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, 2*x, 2*x, -1/2, w] + (1 + I/2)*GPL[0, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (1 + I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (1 + I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (1 + I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2 - I)*GPL[0, (-2*x)/(1 + 4*x), -1, -1/2, w] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3 - (3*I)/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[0, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[0, (-2*x)/(1 + 4*x), 0, -1/2, w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2 - I)*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x - Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, x + Sqrt[x*(1 + x)], 0, -1/2, w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, 2*y, -1, -1/2, w] - (2 + I)*GPL[0, 2*y, -1/2, -1/2, w] + (1 + I/2)*GPL[0, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*y, 0, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[0, 2*y, 2*y, -1/2, w] + (1 + I/2)*GPL[0, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (1 + I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 + I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (1 + I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2 - I)*GPL[0, (-2*y)/(1 + 4*y), -1, -1/2, w] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3 - (3*I)/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[0, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[0, (-2*y)/(1 + 4*y), 0, -1/2, w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2 - I)*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y - Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[0, y + Sqrt[y*(1 + y)], 0, -1/2, w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[0, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 14*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 14*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - 14*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[1/4, 0, 0, 1/4, y] - 9*GPL[1/4, 0, 1/4, 1/4, y] - 9*GPL[1/4, 1/4, 0, 1/4, y] + (4 - 2*I)*GPL[2*x, -1, -1, -1/2, w] + (1 - I/2)*GPL[2*x, -1, -1/2, -1/2, w] - (3 - (3*I)/2)*GPL[2*x, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*x, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*x, -1, 0, -1/2, w] + (1 - (3*I)/2)*GPL[2*x, -1, 2*x, -1/2, w] + (1 - (3*I)/2)*GPL[2*x, -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, -1, 2*y, -1/2, w] + I*GPL[2*x, -1, (-2*y)/(1 + 4*y), -1/2, w] + (4 - 2*I)*GPL[2*x, -1/2, -1, -1/2, w] + (4 - 5*I)*GPL[2*x, -1/2, -1/2, -1/2, w] + (3*I)*GPL[2*x, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - 3*I)*GPL[2*x, -1/2, 0, -1/2, w] - (2*I)*GPL[2*x, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 4*I)*GPL[2*x, -1/2, 2*x, -1/2, w] - (2 - I)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], -1/2, w] - (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*x, -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*x, 0, -1, -1/2, w] - (3 + (3*I)/2)*GPL[2*x, 0, -1/2, -1/2, w] + (3 + (15*I)/2)*GPL[2*x, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 + (15*I)/2)*GPL[2*x, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, 0, -1/2, w] - (1 + (3*I)/2)*GPL[2*x, 0, 0, (-I/4)*(-I + Sqrt[3]), w] - (1 + (3*I)/2)*GPL[2*x, 0, 0, (I/4)*(I + Sqrt[3]), w] + (4 + 6*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 + 6*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 6*I)*GPL[2*x, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 + 6*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 + 6*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 6*I)*GPL[2*x, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, 0, 2*x, -1/2, w] + (1 - (3*I)/2)*GPL[2*x, 0, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, 0, 2*y, -1/2, w] - (2*I)*GPL[2*x, 0, (-2*y)/(1 + 4*y), -1/2, w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (4 - 4*I)*GPL[2*x, 2*x, -1, -1/2, w] + (4 - 7*I)*GPL[2*x, 2*x, -1/2, -1/2, w] + (3*I)*GPL[2*x, 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[2*x, 2*x, 0, -1/2, w] - (2 + 4*I)*GPL[2*x, 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (2 + 4*I)*GPL[2*x, 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (4 - 7*I)*GPL[2*x, 2*x, 2*x, -1/2, w] - (2 - 2*I)*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], -1/2, w] + (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2 + I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2 + I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2 + I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 + I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, 2*x, (-2*y)/(1 + 4*y), -1/2, w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*x, (-2*x)/(1 + 4*x), -1, -1/2, w] + (1 - (3*I)/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (3 - I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 - I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[2*x, (-2*x)/(1 + 4*x), 0, -1/2, w] - (1 + (3*I)/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (1 + (3*I)/2)*GPL[2*x, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (2 - 2*I)*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6 + 9*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 + 9*I)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + 3*I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, -1/2, w] + (6 + I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 + I)*GPL[2*x, x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - I/2)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (8*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6 + 9*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 + 9*I)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + 3*I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, -1/2, w] + (6 + I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 + I)*GPL[2*x, x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - I/2)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7 + (7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + (7 + (7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7 + (7*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 2*I)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7 + (7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + (7 + (7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7 + (7*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 + 2*I)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*x, -(x + y)/(2*y), 2*x, -1/2, w] - (2*I)*GPL[2*x, -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1, -1/2, w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), 0, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/6)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1, -1/2, w] - (1 + I/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, -1/2, w] + (3 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*x)/(1 + 4*x), -1, 0, -1/2, w] - (1 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, -1/2, w] - (1 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, 2*y, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), -1, (-2*y)/(1 + 4*y), -1/2, w] + (8 + 4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1, -1/2, w] + (11 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, -1/2, w] - (17 - (9*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (17 - (9*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + 7*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, -1/2, w] - (8 + 6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (8 + 6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (12 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, -1/2, w] + (4 + 2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*y, -1/2, w] - (6*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*x)/(1 + 4*x), 0, -1, -1/2, w] - (8 + I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, -1/2, w] + (6 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 - I)*GPL[(-2*x)/(1 + 4*x), 0, 0, -1/2, w] - (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 0, 0, (I/4)*(I + Sqrt[3]), w] + (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 6*I)*GPL[(-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (1 + (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 0, 2*x, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 0, 2*y, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 0, (-2*y)/(1 + 4*y), -1/2, w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*x)/(1 + 4*x), 2*x, -1, -1/2, w] + (2 + 2*I)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, -1/2, w] - (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - (1 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, -1/2, w] - (1 + I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (4 + 4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1, -1/2, w] + (2 + 5*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, -1/2, w] + (6 + 3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 + 3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, -1/2, w] - (2 - 4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (2 - 4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, -1/2, w] - (4 + 7*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*y, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6 - 3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 - 3*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, -1/2, w] + (6 - I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 - I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3 + I/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, -1/2, w] - (6 - 3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 - 3*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, -1/2, w] + (6 - I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] + (6 - I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, -1/2, w] + (3 + I/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] + (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] + (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (7 - (7*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, -1, -1/2, w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, -1/2, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), 2*y, 2*y, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), -(x + y)/(2*x), 2*y, -1/2, w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + ((7*I)/6)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[x - Sqrt[x*(1 + x)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1, 0, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1, 2*x, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - (6 + 3*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (18 + 9*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (18 + 9*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (8 - 10*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - (2 - 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2 - 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2 - 2*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1, -1/2, w] + (15 + 2*I)*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 13*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 13*GPL[x - Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (10 - 2*I)*GPL[x - Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 10*GPL[x - Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x - Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (1 + I)*GPL[x - Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + (1 - I)*GPL[x - Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 0, 2*y, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - (2 - 2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 + I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 5*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[x - Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + (1 - I)*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + (2 + 2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + (1 - 4*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 5*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 5*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (1 + I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, -1/2, w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[x + Sqrt[x*(1 + x)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1, 0, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1, 2*x, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], -1, (-2*x)/(1 + 4*x), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1, -1/2, w] - (6 + 3*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, -1/2, w] + (18 + 9*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (18 + 9*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + (8 - 10*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, -1/2, w] - (2 - 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2 - 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (8 + 12*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2 - 2*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - (4*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1, -1/2, w] + (15 + 2*I)*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, -1/2, w] - 13*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 13*GPL[x + Sqrt[x*(1 + x)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (10 - 2*I)*GPL[x + Sqrt[x*(1 + x)], 0, 0, -1/2, w] + 10*GPL[x + Sqrt[x*(1 + x)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[x + Sqrt[x*(1 + x)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (1 + I)*GPL[x + Sqrt[x*(1 + x)], 0, 2*x, -1/2, w] + (1 - I)*GPL[x + Sqrt[x*(1 + x)], 0, (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 0, 2*y, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w])/3 - (2 - 2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 + I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, -1/2, w] + 5*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[x + Sqrt[x*(1 + x)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, -1/2, w] + (1 - I)*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + (2 + 2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1, -1/2, w] + (1 - 4*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] - 5*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (6 + I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, -1/2, w] + 5*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + 5*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - (1 + I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w]/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w]/3 - GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w]/3 + 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, -1/2, w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + (4 - 2*I)*GPL[2*y, -1, -1, -1/2, w] - (5 + I/2)*GPL[2*y, -1, -1/2, -1/2, w] + (3 + (3*I)/2)*GPL[2*y, -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[2*y, -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*y, -1, 0, -1/2, w] + I*GPL[2*y, -1, 2*x, -1/2, w] + I*GPL[2*y, -1, (-2*x)/(1 + 4*x), -1/2, w] + (1 - (3*I)/2)*GPL[2*y, -1, 2*y, -1/2, w] + (1 - (3*I)/2)*GPL[2*y, -1, (-2*y)/(1 + 4*y), -1/2, w] + (4 - 2*I)*GPL[2*y, -1/2, -1, -1/2, w] + (4 - 5*I)*GPL[2*y, -1/2, -1/2, -1/2, w] + (3*I)*GPL[2*y, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 - 3*I)*GPL[2*y, -1/2, 0, -1/2, w] - (2*I)*GPL[2*y, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/2, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 - 4*I)*GPL[2*y, -1/2, 2*y, -1/2, w] - (2 - I)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], -1/2, w] - (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[2*y, -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*y, 0, -1, -1/2, w] - (1 + (3*I)/2)*GPL[2*y, 0, -1/2, -1/2, w] - (3 - (15*I)/2)*GPL[2*y, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 - (15*I)/2)*GPL[2*y, 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[2*y, 0, 0, -1/2, w] + (1 - (3*I)/2)*GPL[2*y, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 - (3*I)/2)*GPL[2*y, 0, 0, (I/4)*(I + Sqrt[3]), w] - (4 - 6*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 - 6*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 6*I)*GPL[2*y, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 - 6*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 - 6*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 6*I)*GPL[2*y, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, 0, 2*x, -1/2, w] - (2*I)*GPL[2*y, 0, (-2*x)/(1 + 4*x), -1/2, w] - (4 - 2*I)*GPL[2*y, 0, 2*y, -1/2, w] + (1 - (3*I)/2)*GPL[2*y, 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1, -1/2, w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, -1/2, w] - (3*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), 0, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), 2*x, -1/2, w] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (4 - 4*I)*GPL[2*y, 2*y, -1, -1/2, w] + (4 - 7*I)*GPL[2*y, 2*y, -1/2, -1/2, w] + (3*I)*GPL[2*y, 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 - 6*I)*GPL[2*y, 2*y, 0, -1/2, w] + (2 - 4*I)*GPL[2*y, 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (2 - 4*I)*GPL[2*y, 2*y, 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (4 - 7*I)*GPL[2*y, 2*y, 2*y, -1/2, w] - (2 - 2*I)*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], -1/2, w] + (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[2*y, 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2 - I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2 - I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2 - I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2 - I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 - I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[2*y, -(x + y)/(2*x), (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[2*y, -(x + y)/(2*x), 2*y, -1/2, w] - (2 - I)*GPL[2*y, (-2*y)/(1 + 4*y), -1, -1/2, w] + (7 - (3*I)/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (3 + I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 + I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), 0, -1/2, w] + (1 - (3*I)/2)*GPL[2*y, (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (1 - (3*I)/2)*GPL[2*y, (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), 2*x, -1/2, w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (2 - 2*I)*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[2*y, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (12 - 8*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6 - 9*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 - 9*I)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6 - 3*I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, -1/2, w] - (6 - I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6 - I)*GPL[2*y, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - I/2)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3 + (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (12 - 8*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6 - 9*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 - 9*I)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6 - 3*I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, -1/2, w] - (6 - I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6 - I)*GPL[2*y, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - I/2)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3 + (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] + (2*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] - (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] - (3*I)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (7 - (7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - (7 - (7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7 - (7*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 2*I)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (7 - (7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - (7 - (7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7 - (7*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 - 2*I)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1, -1/2, w] + (5 - I/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, -1/2, w] - (3 - (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), -1, 0, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), -1, 2*x, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), -1, (-2*x)/(1 + 4*x), -1/2, w] - (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, -1/2, w] - (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), -1/2, w] + (8 + 4*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1, -1/2, w] - (19 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, -1/2, w] + (17 + (9*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (17 + (9*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10 - 7*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, -1/2, w] + (8 - 6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (8 - 6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (12 - 2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*x, -1/2, w] - (6*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), 0, -1, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, -1/2, w] - (6 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 + I)*GPL[(-2*y)/(1 + 4*y), 0, 0, -1/2, w] + (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 0, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 0, 0, (I/4)*(I + Sqrt[3]), w] - (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 6*I)*GPL[(-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), 0, 2*x, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 0, (-2*x)/(1 + 4*x), -1/2, w] - (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 0, 2*y, -1/2, w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, -1, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, -1/2, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[(-2*y)/(1 + 4*y), 2*x, 2*x, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), 2*y, -1, -1/2, w] + (2 + 2*I)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + 2*I)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, -1/2, w] + (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (1 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (2 + 2*I)*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, -1/2, w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), 2*x, -1/2, w] + (2*I)*GPL[(-2*y)/(1 + 4*y), -(x + y)/(2*y), (-2*y)/(1 + 4*y), -1/2, w] - (4 + 4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1, -1/2, w] + (14 + 5*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, -1/2, w] - (6 - 3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6 - 3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, -1/2, w] + (2 + 4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + (2 + 4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*x, -1/2, w] + (2 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, -1/2, w] - (4 + 7*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (12 + 2*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6 + 3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 + 3*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6 - I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, -1/2, w] - (6 + I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6 + I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3 + I/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (12 + 2*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (6 + 3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (6 + 3*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (6 - I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, -1/2, w] - (6 + I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - (6 + I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), -1/2, w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 - (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, -1/2, w] + (3 + I/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + (3*I)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (7 + (7*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[y - Sqrt[y*(1 + y)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1, 0, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1, 2*y, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] + (9 - 3*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (3 + 9*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 + 9*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10 + 10*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16 + 12*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2 - 2*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1, -1/2, w] + (11 + 2*I)*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 9*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[y - Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (14 + 2*I)*GPL[y - Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 0, 2*x, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - (1 + I)*GPL[y - Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + (1 - I)*GPL[y - Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2 - 2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[y - Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + (1 - I)*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - (11 + 4*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 7*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - (1 + I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 10*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 10*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, -1/2, w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (6*I)*GPL[y + Sqrt[y*(1 + y)], -1, -1/2, (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1, 0, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1, 2*y, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], -1, (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1, -1/2, w] + (9 - 3*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, -1/2, w] + (3 + 9*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3 + 9*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (10 + 10*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, -1/2, w] + (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - (16 + 12*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - (2 - 2*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, -1/2, w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (4*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1, -1/2, w] + (11 + 2*I)*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, -1/2, w] - 9*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[y + Sqrt[y*(1 + y)], 0, -1/2, (I/4)*(I + Sqrt[3]), w] + (14 + 2*I)*GPL[y + Sqrt[y*(1 + y)], 0, 0, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], 0, 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 0, 2*x, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 0, (-2*x)/(1 + 4*x), -1/2, w] - (1 + I)*GPL[y + Sqrt[y*(1 + y)], 0, 2*y, -1/2, w] + (1 - I)*GPL[y + Sqrt[y*(1 + y)], 0, (-2*y)/(1 + 4*y), -1/2, w] - (2 - 2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - I*GPL[y + Sqrt[y*(1 + y)], 2*y, 0, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, -1/2, w] + (1 - I)*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2 + 2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1, -1/2, w] - (11 + 4*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + 7*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] - (2 + I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] - (1 + I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, -1/2, w] + (2*I)*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - 10*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + 10*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + 10*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - 10*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] - 4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w] - 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w] + 2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w] + 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] - 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 14*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2 - (7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2 - (7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - (7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (2 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (12*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, -1/2, w] - (16*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - (16*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - (8*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, -1/2, w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + (4*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 0, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + (2 - (7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (2 - (7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (2 - (7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (2 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (2 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (2 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, -1/2, w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*y)/(1 + 4*y), -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 0, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*y, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, (I/4)*(I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, -1/2, w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (-I/4)*(-I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*x)/(1 + 4*x), -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, -1/2, w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (-I/4)*(-I + Sqrt[3]), w] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 0, (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*x, -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-I/4)*(-I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, -1/2, w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 0, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, -1/2, w] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), w] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 7*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, -1/2, w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, -1/2, w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, -1/2, w] - 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 19*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, -1/2, w] - 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 28*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, (I/4)*(I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, -1/2, w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], 0, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] - 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 21*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (I/4)*(I + Sqrt[3]), w] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-I/4)*(-I + Sqrt[3]), w] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (I/4)*(I + Sqrt[3]), w] + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, w]*Log[2] - (4*I)*GPL[-1/4, y]*GPL[-1, -1/2, w]*Log[2] + ((16*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1, 2*x, w]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2] + (4*I)*GPL[-1/4, y]*GPL[-1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1, 2*y, w]*Log[2] - (4*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-x, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2] - (6*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[2] - (6*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[2] - (16/3 - (4*I)/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[2] + (4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[2] + (8 + 8*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2] + (4*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[2] - ((2*I)/3)*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[2] + (8 + 8*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[2] + (8*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[2] - (8*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[2] - (8*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[2] + (8*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[2] - (8*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[2] + (2*I)*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[2] - (2*I)*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[2] - (16/3 + (8*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[2] + (4 + 12*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[2] + (4*I)*GPL[2*x, w]*GPL[0, -1/4, x]*Log[2] - (4*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[2] - 4*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[2] + (4 + 12*I)*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[2] + (4*I)*GPL[2*y, w]*GPL[0, -1/4, y]*Log[2] - (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[2] - 4*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[2] - ((4*I)/3)*GPL[-x, y]*GPL[0, 2*x, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2] + (8*GPL[-x, y]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (8*GPL[-x, y]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((4*I)/3)*GPL[-x, y]*GPL[0, 2*y, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2] + (8*GPL[-x, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (8*GPL[-x, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + (2*I)*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[2] - (2*I)*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[2] - ((8*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[2] + (I/3)*GPL[2*x, w]*GPL[-x, -x, y]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[2] + (I/3)*GPL[2*y, w]*GPL[-x, -x, y]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[2] - (4*I)*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[2] + (6*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[2] - I*GPL[-x, y]*GPL[2*x, 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (6*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + I*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[2] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] + (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[2] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] + (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - (4*I)*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[2] + (6*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[2] - I*GPL[-x, y]*GPL[2*y, 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (6*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[2] - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] + (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[2] - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] + (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 - 4*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((8*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((8*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + (2*I)*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((32*I)/3)*GPL[-1, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1, 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1, -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[-1, -1, 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1, -1, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, -1/2, 2*x, w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[-1, -1/2, 2*y, w]*Log[2] + ((8*I)/3)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((16*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((16*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[-1, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1, 0, 2*x, w]*Log[2] - ((4*I)/3)*GPL[-1, 0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[-1, 0, 2*y, w]*Log[2] - ((4*I)/3)*GPL[-1, 0, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[-1, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[-1, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((16*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((16*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (32/3 + (16*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[2] - (4/3 + (2*I)/3)*GPL[-1/2, -1, 2*x, w]*Log[2] + (4/3 + (2*I)/3)*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[2] - (4/3 + (2*I)/3)*GPL[-1/2, -1, 2*y, w]*Log[2] + (4/3 + (2*I)/3)*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[2] + (8/3 - (40*I)/3)*GPL[-1/2, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[-1/2, -1/2, 2*x, w]*Log[2] - (4/3 + 2*I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[-1/2, -1/2, 2*y, w]*Log[2] - (4/3 + 2*I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - (16/3 - (4*I)/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (16/3 - (4*I)/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (8/3 + (4*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[2] - (4/3 - (2*I)/3)*GPL[-1/2, 0, 2*x, w]*Log[2] + (4/3 + 2*I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[2] - (8/3 + (8*I)/3)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[2] - (8/3 + (8*I)/3)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[2] - (4/3 - (2*I)/3)*GPL[-1/2, 0, 2*y, w]*Log[2] + (4/3 + 2*I)*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[2] - (8/3 + (8*I)/3)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[2] - (8/3 + (8*I)/3)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[-1/2, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (16/3 + (16*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - ((8*I)/3)*GPL[-1/2, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[-1/2, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (16/3 + (16*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (4/3 + (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (16/3 - (4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (16/3 - (4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((8*I)/3)*GPL[0, -1, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1, 2*x, w]*Log[2] - ((4*I)/3)*GPL[0, -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[0, -1, 2*y, w]*Log[2] - ((4*I)/3)*GPL[0, -1, (-2*y)/(1 + 4*y), w]*Log[2] - (8 - (4*I)/3)*GPL[0, -1/2, -1/2, w]*Log[2] + ((4*I)/3)*GPL[0, -1/2, 2*x, w]*Log[2] + ((8*I)/3)*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - (8/3 + (8*I)/3)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[2] - (8/3 + (8*I)/3)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[0, -1/2, 2*y, w]*Log[2] + ((8*I)/3)*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - (8/3 + (8*I)/3)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[2] - (8/3 + (8*I)/3)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[2] - (8/3 + (4*I)/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8/3 + (4*I)/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (32*GPL[0, 0, -1/2, w]*Log[2])/3 + (16*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (16*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 + (16*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (16*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + ((4*I)/3)*GPL[0, 2*x, -1/2, w]*Log[2] + (2*I)*GPL[0, 2*x, 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - ((4*I)/3)*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[2] - ((4*I)/3)*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (2*I)*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (4*GPL[0, x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + ((4*I)/3)*GPL[0, 2*y, -1/2, w]*Log[2] + (2*I)*GPL[0, 2*y, 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - ((4*I)/3)*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[2] - ((4*I)/3)*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (2*I)*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (4*GPL[0, y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8/3 + (4*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2])/3 - (8/3 + (4*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2])/3 - ((8*I)/3)*GPL[2*x, -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[2*x, -1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((14*I)/3)*GPL[2*x, -1/2, -1/2, w]*Log[2] + (2*I)*GPL[2*x, -1/2, 2*x, w]*Log[2] + ((2*I)/3)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[2*x, 0, 2*x, w]*Log[2] - ((4*I)/3)*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[2] - ((4*I)/3)*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[2] - (4*I)*GPL[2*x, 2*x, -1/2, w]*Log[2] + (3*I)*GPL[2*x, 2*x, 2*x, w]*Log[2] + I*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[2] - I*GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - I*GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[2] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[2] + ((10*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[2] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[2] - I*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[2] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[2] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[2] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (16*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[2])/3 - (4*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[2])/3 + (4*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[2])/3 - 2*GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[2] - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (16*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[2])/3 - (4*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[2])/3 + (4*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (8*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[2])/3 - 2*GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[2] - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2])/3 - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2])/3 - ((8*I)/3)*GPL[2*y, -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[2*y, -1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[2] - ((14*I)/3)*GPL[2*y, -1/2, -1/2, w]*Log[2] + (2*I)*GPL[2*y, -1/2, 2*y, w]*Log[2] + ((2*I)/3)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, 0, -1/2, w]*Log[2] + ((4*I)/3)*GPL[2*y, 0, 2*y, w]*Log[2] - ((4*I)/3)*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[2] - ((4*I)/3)*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[2] - (4*I)*GPL[2*y, 2*y, -1/2, w]*Log[2] + (3*I)*GPL[2*y, 2*y, 2*y, w]*Log[2] + I*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[2] - I*GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - I*GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[2] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[2] + ((10*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[2] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[2] - I*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (4*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[2] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[2] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[2] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (16*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[2])/3 - (4*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[2])/3 + (4*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[2])/3 - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[2] - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (16*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[2])/3 - (4*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[2])/3 + (4*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (8*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[2])/3 - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[2] - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 - (8*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2])/3 - (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2])/3 - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + ((16*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[2] - (16/3 - (4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8/3 + (4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + ((16*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[2] - (16/3 - (4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[2] - (4/3 + (4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[2] - (4/3 + (4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (8/3 + (4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[2] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[2] + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[2])/3 - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[2] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[2] + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[2])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[2])/3 + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[2] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[2] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2])/3 + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[2] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[2] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2] + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[2])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2])/3 - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2] + I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[4] - I*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[4] - I*GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[4] + I*GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[4] + I*GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] - I*GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4] + (3*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[4] + (3*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[4] - ((8*I)/3)*GPL[-x, y]*GPL[-1, -1/2, w]*Log[4] + I*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1, 2*x, w]*Log[4] - I*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1, 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[-x, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4] - (6 + I/2)*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[4] - (1 + I/2)*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[4] + (8/3 - (2*I)/3)*GPL[-x, y]*GPL[-1/2, -1/2, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1/2, 2*x, w]*Log[4] + 4*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] + (2/3 + (2*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (2 + 3*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4] - (2 + 3*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-x, y]*GPL[-1/2, 2*y, w]*Log[4] + 2*GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] + (2/3 + (2*I)/3)*GPL[-x, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4] - (3 + 3*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4] - (3 + 3*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-x, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - I*GPL[-1/2, w]*GPL[-1/4, -x, y]*Log[4] + I*GPL[2*y, w]*GPL[-1/4, -x, y]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -x, y]*Log[4] - (1 + (3*I)/2)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[4] - (1 + (3*I)/2)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[4] + (8/3 + (4*I)/3)*GPL[-x, y]*GPL[0, -1/2, w]*Log[4] + (2*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[4] - (2*I)*GPL[2*x, w]*GPL[0, -1/4, x]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, -1/4, x]*Log[4] + I*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[4] - I*GPL[2*y, w]*GPL[0, -1/4, y]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[4] + (2 - 4*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[4] - 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[4] - (1 + 3*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[4] - I*GPL[2*x, w]*GPL[0, 1/4, y]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[4] + 7*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] + 7*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[0, 1/4, y]*Log[4] - (1 + I/2)*GPL[1/4, x]*GPL[0, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, 2*x, w]*Log[4] - (1 - I/2)*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4] + 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4] - (4*GPL[-x, y]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 + 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4] - (4*GPL[-x, y]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (1 + I/2)*GPL[1/4, y]*GPL[0, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-x, y]*GPL[0, 2*y, w]*Log[4] - (1 - I/2)*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4] + 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4] - (4*GPL[-x, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 + 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4] - (4*GPL[-x, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[4] + (3 + (3*I)/2)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[4] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[4] - (3 - (3*I)/2)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*GPL[1/4, 1/4, y]*Log[4] - I*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[4] + I*GPL[2*x, w]*GPL[-x, 1/4, y]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[4] + ((4*I)/3)*GPL[-1/2, w]*GPL[-x, -x, y]*Log[4] - (I/6)*GPL[2*x, w]*GPL[-x, -x, y]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, -x, y]*Log[4] - (I/6)*GPL[2*y, w]*GPL[-x, -x, y]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -x, y]*Log[4] + I*GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, -1/2, w]*Log[4] + (2 + I)*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[4] + (I/2)*GPL[-x, y]*GPL[2*x, 2*x, w]*Log[4] + (1 + I/2)*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4] - (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4] - (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4] + (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[4] + I*GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (2*I)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (1 - I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4] + (2 - I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (I/2)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] + (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + 4*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + 4*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[4] + 4*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[2*y, -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[4] - (2 - I)*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[4] + (I/2)*GPL[-x, y]*GPL[2*y, 2*y, w]*Log[4] - (1 - I/2)*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4] + (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[-x, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2*I)*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] - ((2*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4] + I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[4] - (1 + I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (2 + I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[4] + 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((4*I)/3)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (3*I)*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (3*I)*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + ((4*I)/3)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[-x, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], w]*Log[4] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((8*I)/3)*GPL[-1, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, -1, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1, -1, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[-1, -1, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1, -1, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[-1, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, -1/2, 2*x, w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1, -1/2, 2*y, w]*Log[4] - ((4*I)/3)*GPL[-1, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((8*I)/3)*GPL[-1, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((8*I)/3)*GPL[-1, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3*I)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((8*I)/3)*GPL[-1, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1, 0, 2*x, w]*Log[4] + ((2*I)/3)*GPL[-1, 0, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[-1, 0, 2*y, w]*Log[4] + ((2*I)/3)*GPL[-1, 0, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[-1, 2*x, -1/2, w]*Log[4] - I*GPL[-1, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[-1, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + I*GPL[-1, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[-1, 2*y, -1/2, w]*Log[4] - I*GPL[-1, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[-1, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[-1, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((4*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/3)*GPL[-1, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + I*GPL[-1, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[-1, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((8*I)/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[-1, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((8*I)/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[-1, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (16/3 - (4*I)/3)*GPL[-1/2, -1, -1/2, w]*Log[4] + (2/3 + I/3)*GPL[-1/2, -1, 2*x, w]*Log[4] - (2/3 + I/3)*GPL[-1/2, -1, (-2*x)/(1 + 4*x), w]*Log[4] + (2/3 + I/3)*GPL[-1/2, -1, 2*y, w]*Log[4] - (2/3 + I/3)*GPL[-1/2, -1, (-2*y)/(1 + 4*y), w]*Log[4] - (25/3 - (5*I)/3)*GPL[-1/2, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[-1/2, -1/2, 2*x, w]*Log[4] + (2/3 + I)*GPL[-1/2, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (6 + I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (6 + I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1/2, -1/2, 2*y, w]*Log[4] + (2/3 + I)*GPL[-1/2, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + (8/3 - (2*I)/3)*GPL[-1/2, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (8/3 - (2*I)/3)*GPL[-1/2, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 + I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 + I/2)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (10/3 + (14*I)/3)*GPL[-1/2, 0, -1/2, w]*Log[4] + (2/3 - I/3)*GPL[-1/2, 0, 2*x, w]*Log[4] - (2/3 + I)*GPL[-1/2, 0, (-2*x)/(1 + 4*x), w]*Log[4] + (4/3 + (4*I)/3)*GPL[-1/2, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + (4/3 + (4*I)/3)*GPL[-1/2, 0, x + Sqrt[x*(1 + x)], w]*Log[4] + (2/3 - I/3)*GPL[-1/2, 0, 2*y, w]*Log[4] - (2/3 + I)*GPL[-1/2, 0, (-2*y)/(1 + 4*y), w]*Log[4] + (4/3 + (4*I)/3)*GPL[-1/2, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + (4/3 + (4*I)/3)*GPL[-1/2, 0, y + Sqrt[y*(1 + y)], w]*Log[4] - ((2*I)/3)*GPL[-1/2, 2*x, -1/2, w]*Log[4] - I*GPL[-1/2, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[-1/2, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[-1/2, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1/2, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (20/3 - (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (2 + 2*I)*GPL[-1/2, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[-1/2, 2*y, -1/2, w]*Log[4] - I*GPL[-1/2, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[-1/2, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/3)*GPL[-1/2, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[-1/2, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (8/3 - (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (2 + 2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (8/3 + (4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (8/3 + (4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + ((9*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + ((8*I)/3)*GPL[0, -1, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, -1, 2*x, w]*Log[4] + ((2*I)/3)*GPL[0, -1, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[0, -1, 2*y, w]*Log[4] + ((2*I)/3)*GPL[0, -1, (-2*y)/(1 + 4*y), w]*Log[4] + (2 + I/3)*GPL[0, -1/2, -1/2, w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, 2*x, w]*Log[4] - ((4*I)/3)*GPL[0, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] + (4/3 + (4*I)/3)*GPL[0, -1/2, x - Sqrt[x*(1 + x)], w]*Log[4] + (4/3 + (4*I)/3)*GPL[0, -1/2, x + Sqrt[x*(1 + x)], w]*Log[4] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[0, -1/2, 2*y, w]*Log[4] - ((4*I)/3)*GPL[0, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + (4/3 + (4*I)/3)*GPL[0, -1/2, y - Sqrt[y*(1 + y)], w]*Log[4] + (4/3 + (4*I)/3)*GPL[0, -1/2, y + Sqrt[y*(1 + y)], w]*Log[4] + (4/3 + (2*I)/3)*GPL[0, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (4/3 + (2*I)/3)*GPL[0, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (16/3 + 2*I)*GPL[0, 0, -1/2, w]*Log[4] - GPL[0, 0, 1/4, x]*Log[4] + 10*GPL[0, 0, 1/4, y]*Log[4] - (8*GPL[0, 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (8*GPL[0, 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 - (8*GPL[0, 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (8*GPL[0, 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + 3*GPL[0, 1/4, 1/4, x]*Log[4] - 12*GPL[0, 1/4, 1/4, y]*Log[4] - ((2*I)/3)*GPL[0, 2*x, -1/2, w]*Log[4] - I*GPL[0, 2*x, 2*x, w]*Log[4] - (I/3)*GPL[0, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + ((2*I)/3)*GPL[0, 2*x, x - Sqrt[x*(1 + x)], w]*Log[4] + ((2*I)/3)*GPL[0, 2*x, x + Sqrt[x*(1 + x)], w]*Log[4] - (1 + I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (1 + I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[0, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2 - I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/3)*GPL[0, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + I*GPL[0, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4] - ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[0, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*GPL[0, x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (2*GPL[0, x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - ((2*I)/3)*GPL[0, 2*y, -1/2, w]*Log[4] - I*GPL[0, 2*y, 2*y, w]*Log[4] - (I/3)*GPL[0, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + ((2*I)/3)*GPL[0, 2*y, y - Sqrt[y*(1 + y)], w]*Log[4] + ((2*I)/3)*GPL[0, 2*y, y + Sqrt[y*(1 + y)], w]*Log[4] + (I/3)*GPL[0, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[0, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 + I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 + I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2 - I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/3)*GPL[0, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + I*GPL[0, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4] - ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/3)*GPL[0, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (2*GPL[0, y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (2*GPL[0, y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (2*GPL[0, y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4/3 + (2*I)/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4])/3 + (4/3 + (2*I)/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/3)*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4])/3 - 6*GPL[1/4, 0, 1/4, y]*Log[4] + 9*GPL[1/4, 1/4, 1/4, y]*Log[4] + (2 + I/3)*GPL[2*x, -1, -1/2, w]*Log[4] - (I/3)*GPL[2*x, -1, 2*x, w]*Log[4] + (I/3)*GPL[2*x, -1, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, -1/2, w]*Log[4] - I*GPL[2*x, -1/2, 2*x, w]*Log[4] - (I/3)*GPL[2*x, -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[2*x, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (1 + I/6)*GPL[2*x, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[2*x, 0, 2*x, w]*Log[4] + ((2*I)/3)*GPL[2*x, 0, x - Sqrt[x*(1 + x)], w]*Log[4] + ((2*I)/3)*GPL[2*x, 0, x + Sqrt[x*(1 + x)], w]*Log[4] - I*GPL[2*x, 2*x, -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*x, 2*x, 2*x, w]*Log[4] - (I/2)*GPL[2*x, 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (2 + I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2 + I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/2)*GPL[2*x, 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/2)*GPL[2*x, 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (2 + (2*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (I/3)*GPL[2*x, x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (I/3)*GPL[2*x, x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + (I/3)*GPL[2*x, x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] + (I/3)*GPL[2*x, x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/2)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + (I/2)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (2 - I/3)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), -1, 2*x, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1, (-2*x)/(1 + 4*x), w]*Log[4] + (5 - (13*I)/6)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, 2*x, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (1 + I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, (-2*x)/(1 + 4*x), w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x - Sqrt[x*(1 + x)], w]*Log[4] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 0, x + Sqrt[x*(1 + x)], w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, 2*x, w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-2*x)/(1 + 4*x), w]*Log[4] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (4 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[4] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), 2*x, w]*Log[4] + ((3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], 2*x, w]*Log[4] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] - (I/2)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (20*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4])/3 + (2*GPL[x - Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[4])/3 - (2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[4])/3 + GPL[x - Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[4] + (GPL[x - Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x - Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (16*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 + GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (20*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[4])/3 + (2*GPL[x + Sqrt[x*(1 + x)], -1/2, 2*x, w]*Log[4])/3 - (2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4])/3 + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[4])/3 + GPL[x + Sqrt[x*(1 + x)], 2*x, 2*x, w]*Log[4] + (GPL[x + Sqrt[x*(1 + x)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4])/3 - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x + Sqrt[x*(1 + x)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + (16*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4])/3 + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4])/3 + GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4])/3 - (GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (2 - I/3)*GPL[2*y, -1, -1/2, w]*Log[4] - (I/3)*GPL[2*y, -1, 2*y, w]*Log[4] + (I/3)*GPL[2*y, -1, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, -1/2, w]*Log[4] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[2*y, -1/2, 2*y, w]*Log[4] - (I/3)*GPL[2*y, -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[2*y, -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (1 - I/6)*GPL[2*y, 0, -1/2, w]*Log[4] - ((2*I)/3)*GPL[2*y, 0, 2*y, w]*Log[4] + ((2*I)/3)*GPL[2*y, 0, y - Sqrt[y*(1 + y)], w]*Log[4] + ((2*I)/3)*GPL[2*y, 0, y + Sqrt[y*(1 + y)], w]*Log[4] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - I*GPL[2*y, 2*y, -1/2, w]*Log[4] - ((3*I)/2)*GPL[2*y, 2*y, 2*y, w]*Log[4] - (I/2)*GPL[2*y, 2*y, (-2*y)/(1 + 4*y), w]*Log[4] + (I/2)*GPL[2*y, 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/2)*GPL[2*y, 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (2 - I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2 - I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2 - (2*I)/3)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[2*y, (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (I/3)*GPL[2*y, y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (I/3)*GPL[2*y, y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + (I/3)*GPL[2*y, y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] + (I/3)*GPL[2*y, y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/2)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((5*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/2)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (2 + I/3)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), -1, 2*y, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1, (-2*y)/(1 + 4*y), w]*Log[4] - (5 + (13*I)/6)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), -1/2, 2*y, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), -1/2, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (1 - I/2)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[4] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, (-2*y)/(1 + 4*y), w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y - Sqrt[y*(1 + y)], w]*Log[4] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 0, y + Sqrt[y*(1 + y)], w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, 2*y, w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[4] + (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), 2*y, w]*Log[4] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], 2*y, w]*Log[4] - (I/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (10*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4])/3 + (2*GPL[y - Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[4])/3 - (2*GPL[y - Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[4])/3 + GPL[y - Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[4] + (GPL[y - Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (8*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (10*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[4])/3 + (2*GPL[y + Sqrt[y*(1 + y)], -1/2, 2*y, w]*Log[4])/3 - (2*GPL[y + Sqrt[y*(1 + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4])/3 + (2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[4])/3 + GPL[y + Sqrt[y*(1 + y)], 2*y, 2*y, w]*Log[4] + (GPL[y + Sqrt[y*(1 + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (8*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4])/3 + (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4])/3 + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] - (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4])/3 + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4])/3 - (GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((8*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[4] + (8/3 + (16*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4/3 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((5*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] - ((8*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*x, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*x)/(1 + 4*x), w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, 2*y, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1, (-2*y)/(1 + 4*y), w]*Log[4] + (8/3 + (16*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*x, w]*Log[4] + (2/3 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*x)/(1 + 4*x), w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, 2*y, w]*Log[4] + (2/3 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + (4/3 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, -1/2, w]*Log[4] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*x, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*x)/(1 + 4*x), w]*Log[4] - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x - Sqrt[x*(1 + x)], w]*Log[4])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, x + Sqrt[x*(1 + x)], w]*Log[4])/3 + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, 2*y, w]*Log[4] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-2*y)/(1 + 4*y), w]*Log[4] - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y - Sqrt[y*(1 + y)], w]*Log[4])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, y + Sqrt[y*(1 + y)], w]*Log[4])/3 + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[4] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-2*x)/(1 + 4*x), w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - ((5*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), 2*x, w]*Log[4] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], 2*x, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4])/3 + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[4] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-2*y)/(1 + 4*y), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - ((5*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), 2*y, w]*Log[4] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], 2*y, w]*Log[4])/3 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4])/3 + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + ((4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/2, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] + 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] - 6*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4] + 9*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4] - (I/2)*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]^2 - (I/2)*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]^2 + (I/2)*GPL[-1/4, x]*GPL[2*x, w]*Log[4]^2 + (1/2 + I/4)*GPL[1/4, x]*GPL[2*x, w]*Log[4]^2 - (I/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2 + (1/2 - I/4)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]^2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]^2)/2 + (I/2)*GPL[-1/4, y]*GPL[2*y, w]*Log[4]^2 - (1/2 - I/4)*GPL[1/4, y]*GPL[2*y, w]*Log[4]^2 - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2 - (1/2 + I/4)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]^2 - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]^2 - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (2*I)*GPL[-1, -1/2, w]*Log[4]^2 - (I/2)*GPL[-1/2, -1/2, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + I*GPL[0, -1/2, w]*Log[4]^2 + (GPL[0, 1/4, x]*Log[4]^2)/2 - 2*GPL[0, 1/4, y]*Log[4]^2 + (3*GPL[1/4, 1/4, y]*Log[4]^2)/2 - (I/2)*GPL[2*x, -1/2, w]*Log[4]^2 + (1/2 + I/4)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + (1/2 + I/4)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 - GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]^2 + (1/2 - I/4)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2 + (1/2 - I/4)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]^2)/2 - (I/2)*GPL[2*y, -1/2, w]*Log[4]^2 - (1/2 - I/4)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - (1/2 - I/4)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]^2 - (1/2 + I/4)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - (1/2 + I/4)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]^2 - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2 - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2)/2 - (1/6 + I/3)*GPL[-1/2, w]*Log[4]^3 + (GPL[1/4, y]*Log[4]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^3)/6 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^3)/6 + 16*GPL[-1/2, -1, -1/2, w]*Log[w] + 24*GPL[-1/2, -1/2, -1/2, w]*Log[w] - 8*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[w] - 8*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[w] - 8*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[w] - 8*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[w] - 8*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 8*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[w] - 16*GPL[0, -1/2, -1/2, w]*Log[w] - 8*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] - 8*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[w] - 8*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] - 8*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[w] + (16/3 + (8*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[w] + ((4*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (8*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (8*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + ((4*I)/3)*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (8*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (8*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - ((8*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[w] + ((4*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1, 2*y, w]*Log[2]*Log[w] + ((4*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (8/3 + (4*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[w] - (8/3 + (8*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + (8/3 + (8*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + (8/3 + (8*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[-1/2, 2*y, w]*Log[2]*Log[w] - (8/3 + (8*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + (8/3 + (8*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + (8/3 + (8*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + (8/3 + (4*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + (8/3 + (4*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + (16*GPL[0, -1/2, w]*Log[2]*Log[w])/3 - (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (8*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (8*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[w] - (2*I)*GPL[2*x, 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[w] + (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + (4*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[w])/3 + (4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[w])/3 + (4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w])/3 - (4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - ((4*I)/3)*GPL[2*y, -1/2, w]*Log[2]*Log[w] - (2*I)*GPL[2*y, 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((4*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[w] + (2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w] - ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w] + (4*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[w])/3 + (4*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (4*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[w])/3 + (4*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w])/3 - (4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 - (4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[w])/3 + (8/3 + (4*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 + (8/3 + (4*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[w] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[w] - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w])/3 + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[w] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[w] - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w])/3 - (8/3 + (4*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[w] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (4*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (4*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - ((2*I)/3)*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (4*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (4*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + ((4*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, 2*x, w]*Log[4]*Log[w] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1, 2*y, w]*Log[4]*Log[w] - ((2*I)/3)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (28/3 + (2*I)/3)*GPL[-1/2, -1/2, w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[w] + (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - (4/3 + (4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (4/3 + (4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[-1/2, 2*y, w]*Log[4]*Log[w] + (4/3 + (4*I)/3)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - (4/3 + (4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (4/3 + (4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (4/3 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (4/3 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (8*GPL[0, -1/2, w]*Log[4]*Log[w])/3 + (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (4*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (4*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + ((2*I)/3)*GPL[2*x, -1/2, w]*Log[4]*Log[w] + I*GPL[2*x, 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[w] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[w])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[w])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + ((2*I)/3)*GPL[2*y, -1/2, w]*Log[4]*Log[w] + I*GPL[2*y, 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (I/3)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[w] - I*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] + (I/3)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w] - (2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[w])/3 - (2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[w])/3 - (2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 + (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[w])/3 - (4/3 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 - (4/3 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[w] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[w] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[w] + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w])/3 - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[w] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[w] + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w])/3 + 8*GPL[-1/2, -1/2, w]*Log[w]^2 + I*GPL[-1/2, w]*GPL[-1/4, y]*GPL[1/4, x]*Log[x] - I*GPL[-1/2, w]*GPL[1/4, x]*GPL[-x, y]*Log[x] - I*GPL[-1/4, y]*GPL[1/4, x]*GPL[2*y, w]*Log[x] + I*GPL[1/4, x]*GPL[-x, y]*GPL[2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - I*GPL[1/4, x]*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[-1, -1/2, w]*Log[x] + (3*I)*GPL[1/4, x]*GPL[-1, -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[-1, 2*x, w]*Log[x] - I*GPL[1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[x] + (2*I)*GPL[-1/4, y]*GPL[-1, 2*y, w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[x] - (3*I)*GPL[-1/4, y]*GPL[-1/2, -1/2, w]*Log[x] - (6 + I/2)*GPL[1/4, x]*GPL[-1/2, -1/2, w]*Log[x] + 4*GPL[1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[x] - (2 + 3*I)*GPL[1/4, x]*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[x] - (2 + 3*I)*GPL[1/4, x]*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[x] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[1/4, x]*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1/4, y]*GPL[-1/2, 2*y, w]*Log[x] + (4 + 4*I)*GPL[-1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[-1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - (4*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, y]*Log[x] + (4*I)*GPL[2*y, w]*GPL[-1/4, -1/4, y]*Log[x] - (4*I)*GPL[(-2*y)/(1 + 4*y), w]*GPL[-1/4, -1/4, y]*Log[x] - (1 + (3*I)/2)*GPL[1/4, x]*GPL[0, -1/2, w]*Log[x] + (2 + 7*I)*GPL[-1/2, w]*GPL[0, -1/4, y]*Log[x] + I*GPL[2*y, w]*GPL[0, -1/4, y]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), w]*GPL[0, -1/4, y]*Log[x] - 2*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[x] - 2*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, -1/4, y]*Log[x] + (2 - 4*I)*GPL[-1/2, w]*GPL[0, 1/4, x]*Log[x] - 2*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - 2*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, 1/4, x]*Log[x] - (1 + I/2)*GPL[1/4, x]*GPL[0, 2*x, w]*Log[x] - (1 - I/2)*GPL[1/4, x]*GPL[0, (-2*x)/(1 + 4*x), w]*Log[x] + 2*GPL[1/4, x]*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[x] + 2*GPL[1/4, x]*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[x] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, x]*Log[x] + (3 + (3*I)/2)*GPL[2*x, w]*GPL[1/4, 1/4, x]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], w]*GPL[1/4, 1/4, x]*Log[x] + I*GPL[-1/2, w]*GPL[-x, -1/4, y]*Log[x] - I*GPL[2*y, w]*GPL[-x, -1/4, y]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), w]*GPL[-x, -1/4, y]*Log[x] + (2 + I)*GPL[1/4, x]*GPL[2*x, 2*x, w]*Log[x] + (1 + I/2)*GPL[1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[x] - (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[x] - (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[x] + (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 + (3*I)/2)*GPL[1/4, x]*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (1 - I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[x] + (2 - I)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[x] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[x] - (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[x] + (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 - (3*I)/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] + 4*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 2*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[x] + 4*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], w]*Log[x] + 4*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/4, y]*GPL[2*y, -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[2*y, (-2*x)/(1 + 4*x), w]*Log[x] + (3*I)*GPL[-1/4, y]*GPL[2*y, 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[-1/4, y]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[1/4, x]*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + (2*I)*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), 2*x, w]*Log[x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[x] - (3*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] - I*GPL[1/4, x]*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[x] + 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[x] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[x] - 2*GPL[-1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[x] + 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[x] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[x] - 2*GPL[-1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - (3*I)*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[x] + I*GPL[1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[x] - I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[x] + I*GPL[-1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[x] - (4*I)*GPL[-1, -1, -1/2, w]*Log[x] - I*GPL[-1, -1/2, -1/2, w]*Log[x] + (3*I)*GPL[-1, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3*I)*GPL[-1, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1, 0, -1/2, w]*Log[x] + I*GPL[-1, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[-1, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[-1, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1, 2*y, -1/2, w]*Log[x] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (2*I)*GPL[-1/2, -1, -1/2, w]*Log[x] - (6 + (5*I)/2)*GPL[-1/2, -1/2, -1/2, w]*Log[x] + 4*GPL[-1/2, -1/2, x - Sqrt[x*(1 + x)], w]*Log[x] + 4*GPL[-1/2, -1/2, x + Sqrt[x*(1 + x)], w]*Log[x] - (6 + I/2)*GPL[-1/2, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (6 + I/2)*GPL[-1/2, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/2, 0, -1/2, w]*Log[x] - 8*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (6 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2 + 3*I)*GPL[-1/2, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (6 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (2 + 3*I)*GPL[-1/2, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + ((9*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[-1/2, 2*y, -1/2, w]*Log[x] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2*I)*GPL[0, -1, -1/2, w]*Log[x] + (3 + I/2)*GPL[0, -1/2, -1/2, w]*Log[x] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (1 + (3*I)/2)*GPL[0, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[0, 0, -1/2, w]*Log[x] - GPL[0, 0, 1/4, x]*Log[x] + 3*GPL[0, 1/4, 1/4, x]*Log[x] - (1 + I/2)*GPL[0, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (1 + I/2)*GPL[0, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2 - I)*GPL[0, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (1 - I/2)*GPL[0, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[0, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 2*GPL[0, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[0, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (2 + I)*GPL[2*x, -1, -1/2, w]*Log[x] - (1 + I/2)*GPL[2*x, 0, -1/2, w]*Log[x] + (2 + I)*GPL[2*x, 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2 + I)*GPL[2*x, 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2 + I)*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (1 + I/2)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 + (3*I)/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2 - I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[x] + (5 - (5*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (4 - 2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2 - I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (3 - (3*I)/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x - Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x - Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 2*GPL[x + Sqrt[x*(1 + x)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 6*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/2, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + 4*GPL[x + Sqrt[x*(1 + x)], x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/2, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - 3*GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[2*y, -1, -1/2, w]*Log[x] - (3*I)*GPL[2*y, -1/2, -1/2, w]*Log[x] + I*GPL[2*y, -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[2*y, 0, -1/2, w]*Log[x] + (2*I)*GPL[2*y, (-2*x)/(1 + 4*x), -1/2, w]*Log[x] - I*GPL[2*y, (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[2*y, (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (3*I)*GPL[2*y, 2*y, -1/2, w]*Log[x] + I*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[x] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + (2*I)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), 2*y, -1/2, w]*Log[x] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + 4*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[y - Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[x] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + 4*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[x] + 2*GPL[y + Sqrt[y*(1 + y)], 2*y, -1/2, w]*Log[x] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[x] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/2, w]*Log[x] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[x] + (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[x] - (4/3 + (14*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[x] - (4*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[x] + (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((2*I)/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (4*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + ((28*I)/3)*GPL[-1, -1/2, w]*Log[2]*Log[x] + ((4*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[x] - ((4*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - (20/3 - (2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[x] + ((4*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[x] + (8/3 + (8*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - (8/3 + (8*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - (8/3 + (8*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - (4/3 + (14*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - (4/3 + (14*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - (8*GPL[0, -1/2, w]*Log[2]*Log[x])/3 + (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + ((16*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[x] + (2*I)*GPL[2*x, 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] - ((4*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((4*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - ((2*I)/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + (4*I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[x] - (2*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x] - (4*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[x])/3 - (4*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (4*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (4*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[x])/3 - (4*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x])/3 + (4*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 + (4*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[x])/3 - (4/3 + (14*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (4/3 + (14*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[x] - ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[x] + ((2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[x] + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x])/3 - (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[4]*Log[x] - I*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, x]*Log[4]*Log[x] + (2/3 + (7*I)/3)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[x] + (2*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[4]*Log[x] + (1 + I/2)*GPL[1/4, x]*GPL[2*x, w]*Log[4]*Log[x] + (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[x] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (1 - I/2)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - (2*GPL[-x, y]*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - (2*GPL[-x, y]*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + I*GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[x] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[x] - ((20*I)/3)*GPL[-1, -1/2, w]*Log[4]*Log[x] - ((2*I)/3)*GPL[-1, 2*x, w]*Log[4]*Log[x] + ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (10/3 - (5*I)/6)*GPL[-1/2, -1/2, w]*Log[4]*Log[x] - ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[x] - (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + (4/3 + (4*I)/3)*GPL[-1/2, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (4/3 + (4*I)/3)*GPL[-1/2, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + ((3*I)/2)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (2/3 + (7*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + (2/3 + (7*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + (4/3 + I)*GPL[0, -1/2, w]*Log[4]*Log[x] + GPL[0, 1/4, x]*Log[4]*Log[x] - (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - ((8*I)/3)*GPL[2*x, -1/2, w]*Log[4]*Log[x] - I*GPL[2*x, 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] + ((2*I)/3)*GPL[2*x, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + ((2*I)/3)*GPL[2*x, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (1 + I/2)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + (1 + I/2)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] + (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - (2 + I)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[x] + I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] + (1 - I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] - (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x] + GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[x])/3 + (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (2*GPL[x - Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x - Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 + GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[4]*Log[x] + (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[x])/3 + (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x])/3 - GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[4]*Log[x] - GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[4]*Log[x] - (2*GPL[x + Sqrt[x*(1 + x)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - (2*GPL[x + Sqrt[x*(1 + x)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[x])/3 - I*GPL[2*y, -1/2, w]*Log[4]*Log[x] - I*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[x] + (2/3 + (7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 + (2/3 + (7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[x] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[x] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[x] - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x])/3 - (I/2)*GPL[-1/2, w]*Log[4]^2*Log[x] - (I/2)*GPL[-1/2, w]*GPL[-1/4, y]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, x]*Log[x]^2 + (1/2 + I/4)*GPL[1/4, x]*GPL[2*x, w]*Log[x]^2 + (1/2 - I/4)*GPL[1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[x]^2 - (GPL[1/4, x]*GPL[x - Sqrt[x*(1 + x)], w]*Log[x]^2)/2 - (GPL[1/4, x]*GPL[x + Sqrt[x*(1 + x)], w]*Log[x]^2)/2 + (I/2)*GPL[-1/4, y]*GPL[2*y, w]*Log[x]^2 - (I/2)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[x]^2 - I*GPL[-1, -1/2, w]*Log[x]^2 + (2 - I/4)*GPL[-1/2, -1/2, w]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + ((3*I)/4)*GPL[-1/2, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + (I/2)*GPL[0, -1/2, w]*Log[x]^2 + (GPL[0, 1/4, x]*Log[x]^2)/2 + (1/2 + I/4)*GPL[2*x, -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + (1/2 + I/4)*GPL[2*x, (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 - (1 - I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[x]^2 + (1/2 - I/4)*GPL[(-2*x)/(1 + 4*x), -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2 + (1/2 - I/4)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2 + (GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x - Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 + (GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], -1/4 + x - Sqrt[(-1 + 4*x)*(3 + 4*x)]/4, w]*Log[x]^2)/2 - (GPL[x + Sqrt[x*(1 + x)], (-1 + 4*x + Sqrt[(-1 + 4*x)*(3 + 4*x)])/4, w]*Log[x]^2)/2 - (I/2)*GPL[2*y, -1/2, w]*Log[x]^2 - (I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[x]^2 - (4*I)*GPL[-1/2, w]*Log[2]*Log[x]^2 + ((3*I)/2)*GPL[-1/2, w]*Log[4]*Log[x]^2 - (I/6)*GPL[-1/2, w]*Log[x]^3 + (2*I)*GPL[-1/2, w]*GPL[-1/4, x]*GPL[-x, y]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[-1, -1/2, w]*Log[y] + (3*I)*GPL[1/4, y]*GPL[-1, -1/2, w]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[-1, 2*x, w]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[y] + I*GPL[1/4, y]*GPL[-1, 2*y, w]*Log[y] - I*GPL[1/4, y]*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[y] - (6*I)*GPL[-1/4, x]*GPL[-1/2, -1/2, w]*Log[y] - (1 + I/2)*GPL[1/4, y]*GPL[-1/2, -1/2, w]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[-1/2, 2*x, w]*Log[y] + (8 + 8*I)*GPL[-1/4, x]*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[y] + 2*GPL[1/4, y]*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[y] - (3 + 3*I)*GPL[1/4, y]*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[y] - (3 + 3*I)*GPL[1/4, y]*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + ((9*I)/2)*GPL[1/4, y]*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (6 - (5*I)/2)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (6 + 2*I)*GPL[1/4, y]*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (12*I)*GPL[-1/2, w]*GPL[-1/4, -1/4, x]*Log[y] + (12*I)*GPL[2*x, w]*GPL[-1/4, -1/4, x]*Log[y] - (12*I)*GPL[(-2*x)/(1 + 4*x), w]*GPL[-1/4, -1/4, x]*Log[y] - (1 + (3*I)/2)*GPL[1/4, y]*GPL[0, -1/2, w]*Log[y] + (6 + 24*I)*GPL[-1/2, w]*GPL[0, -1/4, x]*Log[y] - 6*GPL[x - Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[y] - 6*GPL[x + Sqrt[x*(1 + x)], w]*GPL[0, -1/4, x]*Log[y] - (1 + 3*I)*GPL[-1/2, w]*GPL[0, 1/4, y]*Log[y] - I*GPL[2*x, w]*GPL[0, 1/4, y]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), w]*GPL[0, 1/4, y]*Log[y] + 7*GPL[y - Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] + 7*GPL[y + Sqrt[y*(1 + y)], w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[0, 1/4, y]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[0, 1/4, y]*Log[y] - (1 + I/2)*GPL[1/4, y]*GPL[0, 2*y, w]*Log[y] - (1 - I/2)*GPL[1/4, y]*GPL[0, (-2*y)/(1 + 4*y), w]*Log[y] + 2*GPL[1/4, y]*GPL[0, y - Sqrt[y*(1 + y)], w]*Log[y] + 2*GPL[1/4, y]*GPL[0, y + Sqrt[y*(1 + y)], w]*Log[y] + 6*GPL[1/4, y]*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 6*GPL[1/4, y]*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + ((9*I)/2)*GPL[-1/2, w]*GPL[1/4, 1/4, y]*Log[y] - (3 - (3*I)/2)*GPL[2*y, w]*GPL[1/4, 1/4, y]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), w]*GPL[1/4, 1/4, y]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*GPL[1/4, 1/4, y]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*GPL[1/4, 1/4, y]*Log[y] - I*GPL[-1/2, w]*GPL[-x, 1/4, y]*Log[y] + I*GPL[2*x, w]*GPL[-x, 1/4, y]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), w]*GPL[-x, 1/4, y]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[2*x, -1/2, w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, -1/2, w]*Log[y] + (6*I)*GPL[-1/4, x]*GPL[2*x, 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[2*x, (-2*y)/(1 + 4*y), w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + I*GPL[1/4, y]*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[y] - (6*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[y] + I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), 2*y, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - I*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[y] - (I/2)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[1/4, y]*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], -1/2, w]*Log[y] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[y] - 4*GPL[-1/4, x]*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[y] + 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], -1/2, w]*Log[y] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[y] - 4*GPL[-1/4, x]*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[y] - (2 - I)*GPL[1/4, y]*GPL[2*y, 2*y, w]*Log[y] - (1 - I/2)*GPL[1/4, y]*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[y] + (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[y] + (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[y] - (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 - (3*I)/2)*GPL[1/4, y]*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (1 + I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[y] - (2 + I)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[y] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[y] + (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[y] - (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 + (3*I)/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[y] + GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 5*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[y] + GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], w]*Log[y] + 5*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (3*I)*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[y] + (2*I)*GPL[-1/4, x]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[y] - I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[y] + I*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[y] + 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], w]*Log[y] - 6*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[-1, -1, -1/2, w]*Log[y] - I*GPL[-1, -1/2, -1/2, w]*Log[y] + (3*I)*GPL[-1, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((4*I)/3)*GPL[-1, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[-1, 0, -1/2, w]*Log[y] - (2*I)*GPL[-1, 2*x, -1/2, w]*Log[y] + (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[-1, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2*I)*GPL[-1, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[-1, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[-1, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[-1, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[-1, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[-1, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (8 - 2*I)*GPL[-1/2, -1, -1/2, w]*Log[y] - (13 + (5*I)/2)*GPL[-1/2, -1/2, -1/2, w]*Log[y] + 4*GPL[-1/2, -1/2, y - Sqrt[y*(1 + y)], w]*Log[y] + 4*GPL[-1/2, -1/2, y + Sqrt[y*(1 + y)], w]*Log[y] - (1 + I/2)*GPL[-1/2, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (11/3 + (5*I)/6)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (8/3 + I/3)*GPL[-1/2, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2 + 2*I)*GPL[-1/2, 0, -1/2, w]*Log[y] + (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (10/3 - I/3)*GPL[-1/2, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (2*I)*GPL[-1/2, 2*x, -1/2, w]*Log[y] + (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[-1/2, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (4 + 4*I)*GPL[-1/2, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 4*GPL[-1/2, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[-1/2, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (7 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 + 3*I)*GPL[-1/2, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (7 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 + 3*I)*GPL[-1/2, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2 - I/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2 + (2*I)/3)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2 - I/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2 + (2*I)/3)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((9*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (6 - (5*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (6 + 2*I)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2*I)*GPL[0, -1, -1/2, w]*Log[y] + (3 + I/2)*GPL[0, -1/2, -1/2, w]*Log[y] - (1 + (3*I)/2)*GPL[0, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 - (3*I)/2)*GPL[0, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 4*GPL[0, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[0, 0, -1/2, w]*Log[y] + 10*GPL[0, 0, 1/4, y]*Log[y] - 4*GPL[0, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[0, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 12*GPL[0, 1/4, 1/4, y]*Log[y] - (1 + I/2)*GPL[0, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (1 + I/2)*GPL[0, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2 - I)*GPL[0, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (1 - I/2)*GPL[0, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 2*GPL[0, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[0, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 6*GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 6*GPL[1/4, 0, 1/4, y]*Log[y] + 9*GPL[1/4, 1/4, 1/4, y]*Log[y] - (2*I)*GPL[2*x, -1, -1/2, w]*Log[y] - (3*I)*GPL[2*x, -1/2, -1/2, w]*Log[y] + I*GPL[2*x, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((2*I)/3)*GPL[2*x, -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[2*x, 0, -1/2, w]*Log[y] - (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/3)*GPL[2*x, 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (3*I)*GPL[2*x, 2*x, -1/2, w]*Log[y] + (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[2*x, 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[2*x, (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (2*I)*GPL[2*x, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - I*GPL[2*x, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[2*x, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + I*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] + I*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((5*I)/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[(-2*x)/(1 + 4*x), -1, -1/2, w]*Log[y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/2, w]*Log[y] + (2*I)*GPL[(-2*x)/(1 + 4*x), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 0, -1/2, w]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*x, -1/2, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - (3*I)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - ((5*I)/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 4*GPL[x - Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[y] + (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (2*GPL[x - Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[x - Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[y] - (GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[x - Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 4*GPL[x + Sqrt[x*(1 + x)], -1/2, -1/2, w]*Log[y] + (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 + 2*GPL[x + Sqrt[x*(1 + x)], 2*x, -1/2, w]*Log[y] - (GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[x + Sqrt[x*(1 + x)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - 2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] - (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y])/3 + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y])/3 - (2 - I)*GPL[2*y, -1, -1/2, w]*Log[y] + (1 - I/2)*GPL[2*y, 0, -1/2, w]*Log[y] - (2 - I)*GPL[2*y, 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2 - I)*GPL[2*y, 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2 - I)*GPL[2*y, (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (1 - I/2)*GPL[2*y, (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 - (3*I)/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (2 + I)*GPL[(-2*y)/(1 + 4*y), -1, -1/2, w]*Log[y] - (5 + (5*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/2, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 0, -1/2, w]*Log[y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (4 + 2*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/2, w]*Log[y] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (2 + I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - (3 + (3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 5*GPL[y - Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 5*GPL[y - Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], -1/2, -1/2, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 5*GPL[y + Sqrt[y*(1 + y)], y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 5*GPL[y + Sqrt[y*(1 + y)], y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (3*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2 - (7*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2 + (2*I)/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y - Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/2, w]*Log[y] - (3*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + (2 - (7*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2 + (2*I)/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, -1/2, w]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), -1/2, w]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/2, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + GPL[x + y + Sqrt[(x + y)*(1 + x + y)], x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/2, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/2, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] + 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/2, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] - 6*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y] + 9*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y] - (4*I)*GPL[-1/2, w]*GPL[-1/4, x]*Log[2]*Log[y] + (2*I)*GPL[-1/2, w]*GPL[-1/4, y]*Log[2]*Log[y] - (4/3 + 2*I)*GPL[-1/2, w]*GPL[-x, y]*Log[2]*Log[y] + (4*I)*GPL[-1/4, x]*GPL[2*x, w]*Log[2]*Log[y] - (I/3)*GPL[-x, y]*GPL[2*x, w]*Log[2]*Log[y] - (4*I)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (I/3)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (2*I)*GPL[-1/4, y]*GPL[2*y, w]*Log[2]*Log[y] - I*GPL[-x, y]*GPL[2*y, w]*Log[2]*Log[y] + (2*I)*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + I*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*I)*GPL[-1, -1/2, w]*Log[2]*Log[y] + ((2*I)/3)*GPL[-1, 2*x, w]*Log[2]*Log[y] - ((2*I)/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (2*I)*GPL[-1, 2*y, w]*Log[2]*Log[y] - (2*I)*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (4/3 + (2*I)/3)*GPL[-1/2, -1/2, w]*Log[2]*Log[y] + ((2*I)/3)*GPL[-1/2, 2*x, w]*Log[2]*Log[y] + (4/3 + (4*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (2*I)*GPL[-1/2, 2*y, w]*Log[2]*Log[y] + (4 + 4*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - (8/3 + (8*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - (8/3 + (8*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - (4/3 + 2*I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (4/3 + 2*I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + (8/3 + (8*I)/3)*GPL[0, -1/2, w]*Log[2]*Log[y] + ((4*I)/3)*GPL[0, 2*x, w]*Log[2]*Log[y] - ((4*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (8*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[2]*Log[y])/3 - (8*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[2]*Log[y])/3 + ((4*I)/3)*GPL[0, 2*y, w]*Log[2]*Log[y] - ((4*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*x, -1/2, w]*Log[2]*Log[y] + I*GPL[2*x, 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - (I/3)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (I/3)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[2]*Log[y] - I*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + (I/3)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - (2*GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[y])/3 - (2*GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 - (2*GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[2]*Log[y])/3 - (2*GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y])/3 + (4*I)*GPL[2*y, -1/2, w]*Log[2]*Log[y] + (3*I)*GPL[2*y, 2*y, w]*Log[2]*Log[y] + I*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - ((4*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] - I*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - I*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + ((8*I)/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[2]*Log[y] - I*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[2]*Log[y] - (3*I)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] + I*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (4*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - 2*GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[2]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 + (4*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[2]*Log[y])/3 - (4/3 + 2*I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + I*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - (4/3 + 2*I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[2]*Log[y] - (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[2]*Log[y] + (I/3)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[2]*Log[y] - I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[2]*Log[y] + I*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[2]*Log[y] + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 + (4*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y])/3 - I*GPL[-1/2, w]*GPL[-1/4, y]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, w]*GPL[1/4, y]*Log[4]*Log[y] + (2/3 + I)*GPL[-1/2, w]*GPL[-x, y]*Log[4]*Log[y] + (I/6)*GPL[-x, y]*GPL[2*x, w]*Log[4]*Log[y] - (I/6)*GPL[-x, y]*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + I*GPL[-1/4, y]*GPL[2*y, w]*Log[4]*Log[y] - (1 - I/2)*GPL[1/4, y]*GPL[2*y, w]*Log[4]*Log[y] + (I/2)*GPL[-x, y]*GPL[2*y, w]*Log[4]*Log[y] - I*GPL[-1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (1 + I/2)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (I/2)*GPL[-x, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - 2*GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - (2*GPL[-x, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - 2*GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - (2*GPL[-x, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + 3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (4*I)*GPL[-1, -1/2, w]*Log[4]*Log[y] - (I/3)*GPL[-1, 2*x, w]*Log[4]*Log[y] + (I/3)*GPL[-1, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - I*GPL[-1, 2*y, w]*Log[4]*Log[y] + I*GPL[-1, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (10/3 + I/6)*GPL[-1/2, -1/2, w]*Log[4]*Log[y] - (I/3)*GPL[-1/2, 2*x, w]*Log[4]*Log[y] - (2/3 + (2*I)/3)*GPL[-1/2, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - I*GPL[-1/2, 2*y, w]*Log[4]*Log[y] - (2 + 2*I)*GPL[-1/2, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + (4/3 + (4*I)/3)*GPL[-1/2, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (4/3 + (4*I)/3)*GPL[-1/2, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (2/3 + I)*GPL[-1/2, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (2/3 + I)*GPL[-1/2, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + ((3*I)/2)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (4/3 + I/3)*GPL[0, -1/2, w]*Log[4]*Log[y] - 4*GPL[0, 1/4, y]*Log[4]*Log[y] - ((2*I)/3)*GPL[0, 2*x, w]*Log[4]*Log[y] + ((2*I)/3)*GPL[0, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (4*GPL[0, x - Sqrt[x*(1 + x)], w]*Log[4]*Log[y])/3 + (4*GPL[0, x + Sqrt[x*(1 + x)], w]*Log[4]*Log[y])/3 - ((2*I)/3)*GPL[0, 2*y, w]*Log[4]*Log[y] + ((2*I)/3)*GPL[0, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + 3*GPL[1/4, 1/4, y]*Log[4]*Log[y] - (I/3)*GPL[2*x, -1/2, w]*Log[4]*Log[y] - (I/2)*GPL[2*x, 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[2*x, (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/6)*GPL[2*x, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (I/6)*GPL[2*x, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/3)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[(-2*x)/(1 + 4*x), 2*x, w]*Log[4]*Log[y] + (I/2)*GPL[(-2*x)/(1 + 4*x), (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/6)*GPL[(-2*x)/(1 + 4*x), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (GPL[x - Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[y])/3 + (GPL[x - Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 + (GPL[x + Sqrt[x*(1 + x)], 2*x, w]*Log[4]*Log[y])/3 + (GPL[x + Sqrt[x*(1 + x)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y])/3 - (2*I)*GPL[2*y, -1/2, w]*Log[4]*Log[y] - ((3*I)/2)*GPL[2*y, 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[2*y, (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] + ((2*I)/3)*GPL[2*y, y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + ((2*I)/3)*GPL[2*y, y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] + (I/2)*GPL[2*y, x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] + (I/2)*GPL[2*y, x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (1 - I/2)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - (1 - I/2)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (2 - I/3)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[4]*Log[y] + (I/2)*GPL[(-2*y)/(1 + 4*y), 2*y, w]*Log[4]*Log[y] + ((3*I)/2)*GPL[(-2*y)/(1 + 4*y), (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (I/2)*GPL[(-2*y)/(1 + 4*y), x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - (1 + I/2)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 2*GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + GPL[y - Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[y] + GPL[y - Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*GPL[y - Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (2*GPL[y - Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - 2*GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 2*GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + 2*GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[4]*Log[y] + GPL[y + Sqrt[y*(1 + y)], 2*y, w]*Log[4]*Log[y] + GPL[y + Sqrt[y*(1 + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*GPL[y + Sqrt[y*(1 + y)], x + y - Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - (2*GPL[y + Sqrt[y*(1 + y)], x + y + Sqrt[(x + y)*(1 + x + y)], w]*Log[4]*Log[y])/3 - 2*GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] - 2*GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] + (2/3 + I)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (2*GPL[x + y - Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 + (2/3 + I)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], -1/2, w]*Log[4]*Log[y] + (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*x, w]*Log[4]*Log[y] - (I/6)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*x)/(1 + 4*x), w]*Log[4]*Log[y] + (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], 2*y, w]*Log[4]*Log[y] - (I/2)*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-2*y)/(1 + 4*y), w]*Log[4]*Log[y] - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - (2*GPL[x + y + Sqrt[(x + y)*(1 + x + y)], y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y])/3 - 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/2, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y] + 3*GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y] - (1/2 + I/2)*GPL[-1/2, w]*Log[4]^2*Log[y] + (GPL[1/4, y]*Log[4]^2*Log[y])/2 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]^2*Log[y])/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]^2*Log[y])/2 - (16/3 + (8*I)/3)*GPL[-1/2, w]*Log[2]*Log[w]*Log[y] - ((4*I)/3)*GPL[2*x, w]*Log[2]*Log[w]*Log[y] + ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[w]*Log[y] + (8*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[w]*Log[y])/3 + (8*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[w]*Log[y])/3 - ((4*I)/3)*GPL[2*y, w]*Log[2]*Log[w]*Log[y] + ((4*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[w]*Log[y] + (8*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[w]*Log[y])/3 + (8*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[w]*Log[y])/3 + (8/3 + (4*I)/3)*GPL[-1/2, w]*Log[4]*Log[w]*Log[y] + ((2*I)/3)*GPL[2*x, w]*Log[4]*Log[w]*Log[y] - ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[w]*Log[y] - (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[w]*Log[y])/3 - (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[w]*Log[y])/3 + ((2*I)/3)*GPL[2*y, w]*Log[4]*Log[w]*Log[y] - ((2*I)/3)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[w]*Log[y] - (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[w]*Log[y])/3 - (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[w]*Log[y])/3 - 8*GPL[-1/2, -1/2, w]*Log[x]*Log[y] + (8/3 + (28*I)/3)*GPL[-1/2, w]*Log[2]*Log[x]*Log[y] + ((4*I)/3)*GPL[2*x, w]*Log[2]*Log[x]*Log[y] - ((4*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[x]*Log[y] - (8*GPL[x - Sqrt[x*(1 + x)], w]*Log[2]*Log[x]*Log[y])/3 - (8*GPL[x + Sqrt[x*(1 + x)], w]*Log[2]*Log[x]*Log[y])/3 - (4/3 + (14*I)/3)*GPL[-1/2, w]*Log[4]*Log[x]*Log[y] - ((2*I)/3)*GPL[2*x, w]*Log[4]*Log[x]*Log[y] + ((2*I)/3)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[x]*Log[y] + (4*GPL[x - Sqrt[x*(1 + x)], w]*Log[4]*Log[x]*Log[y])/3 + (4*GPL[x + Sqrt[x*(1 + x)], w]*Log[4]*Log[x]*Log[y])/3 - ((3*I)/2)*GPL[-1/2, w]*GPL[-1/4, x]*Log[y]^2 + ((3*I)/4)*GPL[-1/2, w]*GPL[1/4, y]*Log[y]^2 + ((3*I)/2)*GPL[-1/4, x]*GPL[2*x, w]*Log[y]^2 - ((3*I)/2)*GPL[-1/4, x]*GPL[(-2*x)/(1 + 4*x), w]*Log[y]^2 - (1/2 - I/4)*GPL[1/4, y]*GPL[2*y, w]*Log[y]^2 - (1/2 + I/4)*GPL[1/4, y]*GPL[(-2*y)/(1 + 4*y), w]*Log[y]^2 - GPL[1/4, y]*GPL[y - Sqrt[y*(1 + y)], w]*Log[y]^2 - GPL[1/4, y]*GPL[y + Sqrt[y*(1 + y)], w]*Log[y]^2 + (3*GPL[1/4, y]*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[1/4, y]*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 - I*GPL[-1, -1/2, w]*Log[y]^2 - (I/4)*GPL[-1/2, -1/2, w]*Log[y]^2 + ((3*I)/4)*GPL[-1/2, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (1 - (5*I)/12)*GPL[-1/2, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (1 + I/3)*GPL[-1/2, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 + (I/2)*GPL[0, -1/2, w]*Log[y]^2 - 2*GPL[0, 1/4, y]*Log[y]^2 + GPL[0, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - GPL[0, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 + (3*GPL[1/4, 1/4, y]*Log[y]^2)/2 - (I/2)*GPL[2*x, -1/2, w]*Log[y]^2 + (I/12)*GPL[2*x, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 - (I/12)*GPL[2*x, (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 - (I/2)*GPL[(-2*x)/(1 + 4*x), -1/2, w]*Log[y]^2 - (I/12)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (I/12)*GPL[(-2*x)/(1 + 4*x), (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2 - (1/2 - I/4)*GPL[2*y, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (1/2 - I/4)*GPL[2*y, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (1 + I/2)*GPL[(-2*y)/(1 + 4*y), -1/2, w]*Log[y]^2 - (1/2 + I/4)*GPL[(-2*y)/(1 + 4*y), -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - (1/2 + I/4)*GPL[(-2*y)/(1 + 4*y), (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + GPL[y - Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 - GPL[y - Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - GPL[y - Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + GPL[y + Sqrt[y*(1 + y)], -1/2, w]*Log[y]^2 - GPL[y + Sqrt[y*(1 + y)], -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2 - GPL[y + Sqrt[y*(1 + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2 + (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[x + y - Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 + (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (GPL[x + y + Sqrt[(x + y)*(1 + x + y)], (-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^2)/2 - (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 - (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/2, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, -1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^2)/2 + (3*GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, (-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[y]^2)/2 + (4/3 - (2*I)/3)*GPL[-1/2, w]*Log[2]*Log[y]^2 + (I/6)*GPL[2*x, w]*Log[2]*Log[y]^2 - (I/6)*GPL[(-2*x)/(1 + 4*x), w]*Log[2]*Log[y]^2 + ((5*I)/6)*GPL[2*y, w]*Log[2]*Log[y]^2 - ((5*I)/6)*GPL[(-2*y)/(1 + 4*y), w]*Log[2]*Log[y]^2 - (4*GPL[y - Sqrt[y*(1 + y)], w]*Log[2]*Log[y]^2)/3 - (4*GPL[y + Sqrt[y*(1 + y)], w]*Log[2]*Log[y]^2)/3 - (7/6 + I/6)*GPL[-1/2, w]*Log[4]*Log[y]^2 + (GPL[1/4, y]*Log[4]*Log[y]^2)/2 - (I/12)*GPL[2*x, w]*Log[4]*Log[y]^2 + (I/12)*GPL[(-2*x)/(1 + 4*x), w]*Log[4]*Log[y]^2 - ((5*I)/12)*GPL[2*y, w]*Log[4]*Log[y]^2 + ((5*I)/12)*GPL[(-2*y)/(1 + 4*y), w]*Log[4]*Log[y]^2 + (2*GPL[y - Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2)/3 + (2*GPL[y + Sqrt[y*(1 + y)], w]*Log[4]*Log[y]^2)/3 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[4]*Log[y]^2)/2 + (GPL[(-1 + 4*y + Sqrt[(-1 + 4*y)*(3 + 4*y)])/4, w]*Log[4]*Log[y]^2)/2 - (1/6 + I/6)*GPL[-1/2, w]*Log[y]^3 + (GPL[1/4, y]*Log[y]^3)/6 + (GPL[-1/4 + y - Sqrt[(-1 + 4*y)*(3 + 4*y)]/4, w]*Log[y]^3)/6 + (GPL[(-1 + 4*y + Sqrt[-3 + 8*y + 16*y^2])/4, w]*Log[y]^3)/6 + ((2*I)/3)*GPL[-1/2, w]*PolyGamma[2, 1] - (4*I)*GPL[-1/2, w]*Zeta[3]

==> anc/Solution2/M4W1.txt <==
-GPL[-1/2, w] + GPL[(-I/4)*(-I + Sqrt[3]), w] + GPL[(I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M4W2.txt <==
-3*GPL[-1/2, -1/2, w] + 3*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w] + 3*GPL[-1/2, (I/4)*(I + Sqrt[3]), w] - 2*GPL[0, -1/2, w] + 2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + 2*GPL[0, (I/4)*(I + Sqrt[3]), w] + 4*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] - 4*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 4*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] - 4*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 4*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M4W3.txt <==
-(Pi^2*GPL[-1/2, w])/2 + (Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), w])/2 + (Pi^2*GPL[(I/4)*(I + Sqrt[3]), w])/2 - 7*GPL[-1/2, -1/2, -1/2, w] + 7*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 7*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 10*GPL[-1/2, 0, -1/2, w] + 10*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 10*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 6*GPL[0, -1/2, -1/2, w] + 6*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 6*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), w] - 4*GPL[0, 0, -1/2, w] + 4*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), w] + 4*GPL[0, 0, (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 8*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 8*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 10*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 12*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 12*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 16*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w]

==> anc/Solution2/M4W4.txt <==
(-3*Pi^2*GPL[-1/2, -1/2, w])/2 + (3*Pi^2*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), w])/2 + (3*Pi^2*GPL[-1/2, (I/4)*(I + Sqrt[3]), w])/2 - Pi^2*GPL[0, -1/2, w] + Pi^2*GPL[0, (-I/4)*(-I + Sqrt[3]), w] + Pi^2*GPL[0, (I/4)*(I + Sqrt[3]), w] + 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, w] - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), -1/2, w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 2*Pi^2*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 15*GPL[-1/2, -1/2, -1/2, -1/2, w] + 15*GPL[-1/2, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 15*GPL[-1/2, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 26*GPL[-1/2, -1/2, 0, -1/2, w] + 26*GPL[-1/2, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 26*GPL[-1/2, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 28*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 28*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[-1/2, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 28*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 28*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 28*GPL[-1/2, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 30*GPL[-1/2, 0, -1/2, -1/2, w] + 30*GPL[-1/2, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 30*GPL[-1/2, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 20*GPL[-1/2, 0, 0, -1/2, w] + 20*GPL[-1/2, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[-1/2, 0, 0, (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 40*GPL[-1/2, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 30*GPL[-1/2, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[-1/2, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[-1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 14*GPL[0, -1/2, -1/2, -1/2, w] + 14*GPL[0, -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 14*GPL[0, -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] - 20*GPL[0, -1/2, 0, -1/2, w] + 20*GPL[0, -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] + 20*GPL[0, -1/2, 0, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 24*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] - 24*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 12*GPL[0, 0, -1/2, -1/2, w] + 12*GPL[0, 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] + 12*GPL[0, 0, -1/2, (I/4)*(I + Sqrt[3]), w] - 8*GPL[0, 0, 0, -1/2, w] + 8*GPL[0, 0, 0, (-I/4)*(-I + Sqrt[3]), w] + 8*GPL[0, 0, 0, (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), -1/2, w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 16*GPL[0, 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] - 20*GPL[0, (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, -1/2, w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[0, (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 32*GPL[0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, -1/2, w] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, -1/2, w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, -1/2, w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[(-I/4)*(-I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, -1/2, w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(-I/4)*(-I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, -1/2, w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 22*GPL[(I/4)*(I + Sqrt[3]), -1/2, -1/2, (I/4)*(I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, -1/2, w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), -1/2, 0, (I/4)*(I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), -1/2, w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, -1/2, w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (-I/4)*(-I + Sqrt[3]), w] - 36*GPL[(I/4)*(I + Sqrt[3]), 0, -1/2, (I/4)*(I + Sqrt[3]), w] + 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, -1/2, w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (-I/4)*(-I + Sqrt[3]), w] - 24*GPL[(I/4)*(I + Sqrt[3]), 0, 0, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, -1/2, w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (-I/4)*(-I + Sqrt[3]), w] + 40*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, (I/4)*(I + Sqrt[3]), w] - 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, -1/2, w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (-I/4)*(-I + Sqrt[3]), w] + 48*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), 0, (I/4)*(I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), -1/2, w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] + 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), -1/2, w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (-I/4)*(-I + Sqrt[3]), w] - 64*GPL[(I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), (I/4)*(I + Sqrt[3]), w] - (GPL[-1/2, w]*PolyGamma[2, 1])/3 + (GPL[(-I/4)*(-I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + (GPL[(I/4)*(I + Sqrt[3]), w]*PolyGamma[2, 1])/3 + 2*GPL[-1/2, w]*Zeta[3] - 2*GPL[(-I/4)*(-I + Sqrt[3]), w]*Zeta[3] - 2*GPL[(I/4)*(I + Sqrt[3]), w]*Zeta[3]

==> anc/Solution2/M5W0.txt <==
-1

==> anc/Solution2/M5W1.txt <==
2*GPL[-1/4, y]

==> anc/Solution2/M5W2.txt <==
-Pi^2/2 - 8*GPL[-1/4, -1/4, y] + 4*GPL[0, -1/4, y]

==> anc/Solution2/M5W3.txt <==
Pi^2*GPL[-1/4, y] + 32*GPL[-1/4, -1/4, -1/4, y] - 12*GPL[-1/4, 0, -1/4, y] - 16*GPL[0, -1/4, -1/4, y] + 4*GPL[0, 0, -1/4, y] - PolyGamma[2, 1]/3 + 2*Zeta[3]

==> anc/Solution2/M5W4.txt <==
(-7*Pi^4)/40 - 4*Pi^2*GPL[-1/4, -1/4, y] + 2*Pi^2*GPL[0, -1/4, y] - 128*GPL[-1/4, -1/4, -1/4, -1/4, y] + 48*GPL[-1/4, -1/4, 0, -1/4, y] + 48*GPL[-1/4, 0, -1/4, -1/4, y] - 12*GPL[-1/4, 0, 0, -1/4, y] + 64*GPL[0, -1/4, -1/4, -1/4, y] - 24*GPL[0, -1/4, 0, -1/4, y] - 16*GPL[0, 0, -1/4, -1/4, y] + 4*GPL[0, 0, 0, -1/4, y] + (2*GPL[-1/4, y]*PolyGamma[2, 1])/3 - 4*GPL[-1/4, y]*Zeta[3]

==> anc/Solution2/M6W1.txt <==
GPL[-1/4, y]

==> anc/Solution2/M6W2.txt <==
-4*GPL[-1/4, -1/4, y] + GPL[0, -1/4, y]

==> anc/Solution2/M6W3.txt <==
(Pi^2*GPL[-1/4, y])/2 + 16*GPL[-1/4, -1/4, -1/4, y] - 6*GPL[-1/4, 0, -1/4, y] - 4*GPL[0, -1/4, -1/4, y] + GPL[0, 0, -1/4, y]

==> anc/Solution2/M6W4.txt <==
-2*Pi^2*GPL[-1/4, -1/4, y] + (Pi^2*GPL[0, -1/4, y])/2 - 64*GPL[-1/4, -1/4, -1/4, -1/4, y] + 24*GPL[-1/4, -1/4, 0, -1/4, y] + 24*GPL[-1/4, 0, -1/4, -1/4, y] - 6*GPL[-1/4, 0, 0, -1/4, y] + 16*GPL[0, -1/4, -1/4, -1/4, y] - 6*GPL[0, -1/4, 0, -1/4, y] - 4*GPL[0, 0, -1/4, -1/4, y] + GPL[0, 0, 0, -1/4, y] + (GPL[-1/4, y]*PolyGamma[2, 1])/3 - 2*GPL[-1/4, y]*Zeta[3]

==> anc/Solution2/M7W0.txt <==
1

==> anc/Solution2/M7W1.txt <==
-Log[4] - Log[x]

==> anc/Solution2/M7W2.txt <==
Log[4]^2/2 + Log[4]*Log[x] + Log[x]^2/2

==> anc/Solution2/M7W3.txt <==
-Log[4]^3/6 - (Log[4]^2*Log[x])/2 - (Log[4]*Log[x]^2)/2 - Log[x]^3/6 + PolyGamma[2, 1]/3 - 2*Zeta[3]

==> anc/Solution2/M7W4.txt <==
-Pi^4/30 + Log[4]^4/24 + (Log[4]^3*Log[x])/6 + (Log[4]^2*Log[x]^2)/4 + (Log[4]*Log[x]^3)/6 + Log[x]^4/24 - (Log[4]*PolyGamma[2, 1])/3 - (Log[x]*PolyGamma[2, 1])/3 + 2*Log[4]*Zeta[3] + 2*Log[x]*Zeta[3]

==> anc/Solution2/M8W0.txt <==
1/2

==> anc/Solution2/M8W1.txt <==
0

==> anc/Solution2/M8W2.txt <==
Pi^2/4

==> anc/Solution2/M8W3.txt <==
PolyGamma[2, 1]/6 - Zeta[3]

==> anc/Solution2/M8W4.txt <==
(7*Pi^4)/80

==> anc/Solution2/M9W0.txt <==
-1

==> anc/Solution2/M9W1.txt <==
3*GPL[-1/4, x]

==> anc/Solution2/M9W2.txt <==
-Pi^2/2 - 12*GPL[-1/4, -1/4, x] + 5*GPL[0, -1/4, x]

==> anc/Solution2/M9W3.txt <==
(3*Pi^2*GPL[-1/4, x])/2 + 48*GPL[-1/4, -1/4, -1/4, x] - 18*GPL[-1/4, 0, -1/4, x] - 20*GPL[0, -1/4, -1/4, x] + 5*GPL[0, 0, -1/4, x] - PolyGamma[2, 1]/3 + 2*Zeta[3]

==> anc/Solution2/M9W4.txt <==
(-7*Pi^4)/40 - 6*Pi^2*GPL[-1/4, -1/4, x] + (5*Pi^2*GPL[0, -1/4, x])/2 - 192*GPL[-1/4, -1/4, -1/4, -1/4, x] + 72*GPL[-1/4, -1/4, 0, -1/4, x] + 72*GPL[-1/4, 0, -1/4, -1/4, x] - 18*GPL[-1/4, 0, 0, -1/4, x] + 80*GPL[0, -1/4, -1/4, -1/4, x] - 30*GPL[0, -1/4, 0, -1/4, x] - 20*GPL[0, 0, -1/4, -1/4, x] + 5*GPL[0, 0, 0, -1/4, x] + GPL[-1/4, x]*PolyGamma[2, 1] - 6*GPL[-1/4, x]*Zeta[3]
